Finite-ring obstructions for quadratic binary radius-two cellular automata

We study one-dimensional binary cellular automata with a five-slot radius-two local rule of exact algebraic-normal-form degree two, acting on periodic rings of length n. We prove that every such rule is non-injective whenever 4 | n and n >= 8. The proof begins with the four-cell collapse, where the two extreme formal slots coincide. A structural classification of the resulting four-variable maps separates the 65,472 exactly quadratic rules into 63,456 rules with an immediate ring-four collision and 2,016 exceptional lifts. The latter split into layers of sizes 480 and 1,536. Their remaining finite obligations are represented by 136 parameter-region constructions and 768 per-lift records, respectively. Each certificate supplies differentiating closed walks of lengths 8 and 12 with a common pair-graph base vertex. Concatenation then gives lengths 8a + 12b, which are exactly the multiples of four from eight onward. The load-bearing finite certificate core therefore contains 904 = 136 + 768 independently replayable objects checked by standalone, non-searching programs. The complete checker CLIs additionally reconstruct expected populations and execute coverage, complement, and regression/guard checks; 904 is not a count of total checker operations. Periodic extension also yields full-shift non-injectivity; that consequence is used here only as a corollary.

==> anc/MANIFEST_SHA256.txt <==
53bebcc24cce7c18ab1a1764485a24a726fd327b622b0a9f34352f1b6b279a3f  ./README.md
9cac3eb02d9b93750a2ead121ecbbfeaea407d52cb59d7818526358d416efad0  ./release_logs/README.md
9a271f2a916b0b6ee6cecb2426f0b3206ef074578be55d9bc94f6f3fe3ab86aa  ./release_logs/mutation_regression.exit
6d220368e17eb3ece69ad590a9fc69dd77264e6db6cb7ba72ca882b4395c6f5a  ./release_logs/mutation_regression.stdout.json
9a271f2a916b0b6ee6cecb2426f0b3206ef074578be55d9bc94f6f3fe3ab86aa  ./release_logs/q12i_full.exit
60a1ec581b98e22192f93fa9c9c4863a98f9f2340460c741913f60016cf3975f  ./release_logs/q12i_full.stdout.json
9a271f2a916b0b6ee6cecb2426f0b3206ef074578be55d9bc94f6f3fe3ab86aa  ./release_logs/q12jc_full.exit
b5155b76b72487a76d1df992d1d7f6014187227aaea786f333e4999ea1e8f213  ./release_logs/q12jc_full.stdout.json
d98b3d9c90fa4c6154d6fbcad4dfb295f91e6fbfc29bd22a3759bf0e71101ed3  ./results/q12i_joinability.json
8b1327f8e70f89ac8b9f3e5688b9bc01335e7b99647ef2466f2c8f49ffecb872  ./results/q12jc_common_base.jsonl
4fcc6d42bdc262a9d82442234468f98ba152d691a5f867cf763f50104fd91d7a  ./results/q12jc_joinability.json
88d3c0ea003a7228d2fc5b520dd6094112d0764f9430dd330114e12675410f2b  ./verifier/check_q12i_joinability.py
8dabb815858bbf3bb0c486dd982262102ba5af0ba24932a1fab9c806712f0ae3  ./verifier/check_q12jc_joinability.py
7129a71f1464f0bb1a4be9091e4f1adb0b52a41c2a107cc379eb7edc81e48808  ./verifier/release_mutation_regression.py


==> anc/README.md <==
# Reproducibility supplement

This ancillary directory contains the finite certificate data and standalone verification programs used by the computer-assisted part of the manuscript **Finite-ring obstructions for quadratic binary radius-two cellular automata**.

## Load-bearing certificate files

- `results/q12i_joinability.json` — 136 parameter-region constructions for the `Q=0` exceptional layer.
- `results/q12jc_common_base.jsonl` — 768 common-base records for the `Q!=0` exceptional layer.
- `results/q12jc_joinability.json` — frozen summary/report associated with the 768-record archive.

## Standalone verification programs

- `verifier/check_q12i_joinability.py`
- `verifier/check_q12jc_joinability.py`

Both checkers use only the Python standard library and perform no witness search.

Run from the ancillary root (the `anc/` directory in the arXiv source package):

```text
python verifier/check_q12i_joinability.py --in results/q12i_joinability.json
python verifier/check_q12jc_joinability.py --archive results/q12jc_common_base.jsonl
```

The expected release result is exit code `0` for both commands. Fresh non-quick release logs are retained under `release_logs/`.

## Verifier regression test

`verifier/release_mutation_regression.py` exercises ten negative mutation cases for verifier rejection paths. These mutations are regression tests, not theorem certificates.

```text
python verifier/release_mutation_regression.py
```

The expected release result is exit code `0`, with all ten mutations rejected.

## Integrity

`MANIFEST_SHA256.txt` records SHA-256 values for every distributed reproducibility file other than the manifest itself. The certificate and checker hashes agree with the pinned values printed in Appendix A of the manuscript.

This public ancillary tree intentionally excludes exploratory searches, historical census archives, internal review notes, model/agent logs, build caches, and other non-load-bearing research artifacts.

Empty `stderr` files are intentionally omitted because arXiv discards zero-byte files during upload; the corresponding successful runs are represented by their `.exit` and stdout log files.


==> anc/release_logs/README.md <==
# Release replay logs

These logs were generated for the RELEASE PATCH + AUDIT CLOSURE pass after patching only the Q12i verifier contract.

Commands, run from the repository root:

```text
python verifier/check_q12i_joinability.py --in results/q12i_joinability.json
python verifier/check_q12jc_joinability.py --archive results/q12jc_common_base.jsonl
python verifier/release_mutation_regression.py
```

The `.exit` files contain the process exit code.  The full Q12i and Q12j-C runs are non-quick.  `mutation_regression.stdout.json` records ten negative verifier-regression cases; these mutations are not theorem certificates.

Zero-byte stderr files are intentionally not distributed; arXiv removes empty files during upload.


==> anc/release_logs/mutation_regression.exit <==
0


==> anc/release_logs/mutation_regression.stdout.json <==
{
  "cases": [
    {
      "checker": "q12i-population-contract",
      "name": "duplicate_full_family",
      "problems": [
        "30 quadratic physical rules occur under multiple L labels; sample=[530, 560, 4176, 4210, 4690, 4720, 16528, 16562]",
        "expected physical-rule set != actual set: missing=30, unexpected=0; missing_sample=[518, 548, 4164, 4198, 4678, 4708, 16516, 16550], unexpected_sample=[]",
        "the layer contains 240 quadratic entries but only 210 distinct physical rules",
        "l=[0, 1, 0, 0]: a=[0, 0, 0, 1, 0] is not the canonical five-slot affine vector [0, 1, 0, 0, 0]"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 210,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 30,
        "exact_set_equality": 0,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 30,
        "raw_rows": 8,
        "unexpected_rules": 0
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "delete_one_family",
      "problems": [
        "the raw layer record has 7 rows, not 8",
        "the layer labels are not the eight odd-parity forms; missing=[(0, 1, 0, 0)], extra=[]",
        "expected physical-rule set != actual set: missing=30, unexpected=0; missing_sample=[518, 548, 4164, 4198, 4678, 4708, 16516, 16550], unexpected_sample=[]"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 210,
        "actual_quadratic_entries": 210,
        "duplicate_physical_rules": 0,
        "exact_set_equality": 0,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 30,
        "raw_rows": 7,
        "unexpected_rules": 0
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "duplicate_member_omit_another",
      "problems": [
        "expected physical-rule set != actual set: missing=1, unexpected=0; missing_sample=[548], unexpected_sample=[]",
        "the layer contains 240 quadratic entries but only 239 distinct physical rules",
        "l=[0, 1, 0, 0]: members are not the canonical 32 lifts determined by L"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 239,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 1,
        "exact_set_equality": 0,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 1,
        "raw_rows": 8,
        "unexpected_rules": 0
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "wrong_canonical_base",
      "problems": [
        "expected physical-rule set != actual set: missing=30, unexpected=30; missing_sample=[518, 548, 4164, 4198, 4678, 4708, 16516, 16550], unexpected_sample=[519, 545, 4165, 4199, 4679, 4705, 16517, 16551]",
        "l=[0, 1, 0, 0]: label/base mismatch; base=5, canonical=4",
        "l=[0, 1, 0, 0]: members are not the canonical 32 lifts determined by L"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 240,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 0,
        "exact_set_equality": 0,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 30,
        "raw_rows": 8,
        "unexpected_rules": 30
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "wrong_l_base_pairing",
      "problems": [
        "l=[0, 0, 0, 1]: a=[0, 1, 0, 0, 0] is not the canonical five-slot affine vector [0, 0, 0, 1, 0]",
        "l=[0, 0, 0, 1]: label/base mismatch; base=4, canonical=16",
        "l=[0, 0, 0, 1]: members are not the canonical 32 lifts determined by L",
        "l=[0, 1, 0, 0]: a=[0, 0, 0, 1, 0] is not the canonical five-slot affine vector [0, 1, 0, 0, 0]"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 240,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 0,
        "exact_set_equality": 1,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 0,
        "raw_rows": 8,
        "unexpected_rules": 0
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "member_outside_expected_fibre",
      "problems": [
        "expected physical-rule set != actual set: missing=1, unexpected=1; missing_sample=[518], unexpected_sample=[519]",
        "l=[0, 1, 0, 0]: members are not the canonical 32 lifts determined by L"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 240,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 0,
        "exact_set_equality": 0,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 1,
        "raw_rows": 8,
        "unexpected_rules": 1
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "affine_member_in_quadratic_set",
      "problems": [
        "l=[0, 1, 0, 0]: quadratic indices are not exactly 2..31"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 240,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 0,
        "exact_set_equality": 1,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 0,
        "raw_rows": 8,
        "unexpected_rules": 0
      }
    },
    {
      "checker": "q12i-population-contract",
      "name": "single_cross_family_duplicate",
      "problems": [
        "1 quadratic physical rules occur under multiple L labels; sample=[530]",
        "expected physical-rule set != actual set: missing=1, unexpected=0; missing_sample=[518], unexpected_sample=[]",
        "the layer contains 240 quadratic entries but only 239 distinct physical rules",
        "l=[0, 1, 0, 0]: members are not the canonical 32 lifts determined by L"
      ],
      "rejected": true,
      "stats": {
        "actual_distinct_physical_rules": 239,
        "actual_quadratic_entries": 240,
        "duplicate_physical_rules": 1,
        "exact_set_equality": 0,
        "expected_labels": 8,
        "expected_physical_rules": 240,
        "missing_expected_rules": 1,
        "raw_rows": 8,
        "unexpected_rules": 0
      }
    },
    {
      "checker": "q12jc-walk-contract",
      "name": "different_walk12_base",
      "problems": [
        "0/0: walk12's stored vertices do not follow from its labels",
        "0/0: walk12 does not close at its start",
        "the two walks do not use a common base"
      ],
      "rejected": true,
      "stats": {
        "walk8_verified": 1
      }
    },
    {
      "checker": "q12jc-walk-contract",
      "name": "diagonal_legal_closed_walks",
      "problems": [
        "0/0: walk8 has no differentiating edge",
        "0/0: walk8 spells a degenerate pair",
        "0/0: walk12 has no differentiating edge",
        "0/0: walk12 spells a degenerate pair"
      ],
      "rejected": true,
      "stats": {}
    }
  ],
  "rejected": 10,
  "tests": 10,
  "unexpected_acceptances": []
}


==> anc/release_logs/q12i_full.exit <==
0


==> anc/release_logs/q12i_full.stdout.json <==
{
  "authoritative": true,
  "digest": "9a457be940b42b60790ebc7627a94eb92c9736ad4394161cf5eac1c54983fd3b",
  "failed_obligations": [],
  "generator_version": "q12i-join-2.9",
  "in": "results/q12i_joinability.json",
  "obligations": {
    "affine_boundary": 0,
    "affine_boundary_affine": 16,
    "affine_boundary_injective_at_12": 12,
    "affine_boundary_injective_at_8": 16,
    "artifact": 0,
    "bases": 0,
    "bases_lifts": 80,
    "bases_masks_compared": 160,
    "bases_shared_in_sample": 80,
    "cases": 0,
    "cases_cases": 136,
    "cases_lift_checks": 270,
    "cases_walks": 270,
    "conditions": 0,
    "conditions_regions": 136,
    "counts": 0,
    "coverage": 0,
    "coverage_covered": 240,
    "coverage_declared": 240,
    "gluing": 0,
    "gluing_evaluated": 4860,
    "gluing_glued": 2430,
    "gluing_lengths": 9,
    "layer": 0,
    "layer_affine": 16,
    "layer_families": 8,
    "layer_quadratic": 240,
    "population": 0,
    "population_actual_distinct_physical_rules": 240,
    "population_actual_quadratic_entries": 240,
    "population_duplicate_physical_rules": 0,
    "population_exact_set_equality": 1,
    "population_expected_labels": 8,
    "population_expected_physical_rules": 240,
    "population_missing_expected_rules": 0,
    "population_raw_rows": 8,
    "population_unexpected_rules": 0,
    "semigroup": 0,
    "semigroup_reachable_to": 1340,
    "sweep": 0,
    "sweep_pairs": 1008,
    "unextendable": 0,
    "unextendable_lift_checks": 96,
    "unextendable_pairs": 12
  },
  "problems": [],
  "quick": false,
  "records": 9,
  "skipped_under_quick": []
}


==> anc/release_logs/q12jc_full.exit <==
0


==> anc/release_logs/q12jc_full.stdout.json <==
{
  "all_lengths": "8a + 12b = 4(2a + 3b) and every k >= 2 is 2a + 3b, so a verified common base per lift gives every 4 | n, n >= 8: a lemma, not a horizon",
  "archive": "results/q12jc_common_base.jsonl",
  "archive_sha256": "8b1327f8e70f89ac8b9f3e5688b9bc01335e7b99647ef2466f2c8f49ffecb872",
  "authoritative": true,
  "failed_obligations": [],
  "obligations": {
    "complement_checks": 768,
    "layer_lifts": 1536,
    "records": 768,
    "semigroup_checked_k": 480,
    "semigroup_failures": 0,
    "walk12_verified": 768,
    "walk8_verified": 768
  },
  "problem_count": 0,
  "problems": [],
  "quick": false,
  "semantics": "a record claims one pair-state that starts a closed differentiating 8-walk and a closed differentiating 12-walk; both are verified edge by edge against the rebuilt rule"
}


==> anc/results/q12i_joinability.json <==
{"_meta": {"correspondence": "a collision pair on the ring of n is the same data as a closed walk of length n in the 256-vertex pair graph, and a differing bit is a differentiating edge", "extension": "the +4 extension keeps the eight bits of the ring-8 witness and closes only the eight cells that read the four new bits, so the base vertex is shared by construction", "generator_version": "q12i-join-2.9", "gluing": "two closed walks through one vertex concatenate to a closed walk, so one shared base vertex for lengths 8 and 12 gives every length 8a + 12b = 4k, k >= 2", "layer_note": "eight representatives stand for the sixteen classes of the layer; the reduction is Q12g-A's verified inessentiality of the e-choice, not a claim made here", "scope": "the 240 quadratic lifts of the eight Q = 0, lambda = 1 representatives: joining an 8-walk and a 12-walk at one base vertex", "status": "joinability of the whole layer is VERIFIED COMPUTATION with explicit certificates; the all-length statement is PROVED from the correspondence and the gluing lemma, and regressed by evaluation up to n = 40"}}
{"kind": "layer", "payload": {"lifts_total": 240, "obligations_failed": 0, "problems": [], "reading": "a rule of the class is f_0 lifted by the five parameter bits of h_t; the lift index is the parameter value, so t = 0 and t = 1 are the two affine rules and the other 30 are quadratic", "reps": [{"a": [0, 0, 0, 1, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [0, 0, 0, 1], "members": [16, 50, 530, 560, 4176, 4210, 4690, 4720, 16528, 16562, 17042, 17072, 20688, 20722, 21202, 21232, 33040, 33074, 33554, 33584, 37200, 37234, 37714, 37744, 49552, 49586, 50066, 50096, 53712, 53746, 54226, 54256], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 16}, {"a": [0, 0, 1, 0, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [0, 0, 1, 0], "members": [8, 42, 522, 552, 4168, 4202, 4682, 4712, 16520, 16554, 17034, 17064, 20680, 20714, 21194, 21224, 33032, 33066, 33546, 33576, 37192, 37226, 37706, 37736, 49544, 49578, 50058, 50088, 53704, 53738, 54218, 54248], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 8}, {"a": [0, 1, 0, 0, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [0, 1, 0, 0], "members": [4, 38, 518, 548, 4164, 4198, 4678, 4708, 16516, 16550, 17030, 17060, 20676, 20710, 21190, 21220, 33028, 33062, 33542, 33572, 37188, 37222, 37702, 37732, 49540, 49574, 50054, 50084, 53700, 53734, 54214, 54244], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 4}, {"a": [0, 1, 1, 1, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [0, 1, 1, 1], "members": [28, 62, 542, 572, 4188, 4222, 4702, 4732, 16540, 16574, 17054, 17084, 20700, 20734, 21214, 21244, 33052, 33086, 33566, 33596, 37212, 37246, 37726, 37756, 49564, 49598, 50078, 50108, 53724, 53758, 54238, 54268], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 28}, {"a": [1, 0, 0, 0, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [1, 0, 0, 0], "members": [2, 32, 512, 546, 4162, 4192, 4672, 4706, 16514, 16544, 17024, 17058, 20674, 20704, 21184, 21218, 33026, 33056, 33536, 33570, 37186, 37216, 37696, 37730, 49538, 49568, 50048, 50082, 53698, 53728, 54208, 54242], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 2}, {"a": [1, 0, 1, 1, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [1, 0, 1, 1], "members": [26, 56, 536, 570, 4186, 4216, 4696, 4730, 16538, 16568, 17048, 17082, 20698, 20728, 21208, 21242, 33050, 33080, 33560, 33594, 37210, 37240, 37720, 37754, 49562, 49592, 50072, 50106, 53722, 53752, 54232, 54266], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 26}, {"a": [1, 1, 0, 1, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [1, 1, 0, 1], "members": [22, 52, 532, 566, 4182, 4212, 4692, 4726, 16534, 16564, 17044, 17078, 20694, 20724, 21204, 21238, 33046, 33076, 33556, 33590, 37206, 37236, 37716, 37750, 49558, 49588, 50068, 50102, 53718, 53748, 54228, 54262], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 22}, {"a": [1, 1, 1, 0, 0], "affine": [0, 1], "kernel_generators": [34, 514, 4160, 16512, 33024], "l": [1, 1, 1, 0], "members": [14, 44, 524, 558, 4174, 4204, 4684, 4718, 16526, 16556, 17036, 17070, 20686, 20716, 21196, 21230, 33038, 33068, 33548, 33582, 37198, 37228, 37708, 37742, 49550, 49580, 50060, 50094, 53710, 53740, 54220, 54254], "quadratic": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31], "signature": 14}], "scope": "eight representatives stand for the sixteen classes of the layer; the reduction is Q12g-A's verified inessentiality of the e-choice", "what": "the eight Q = 0, lambda = 1 representatives and their lift families"}}
{"kind": "pairwalk", "payload": {"closure": "the last edge slides back onto the base vertex, which is what makes a closed walk out of a ring-n collision pair", "convention": "vertex at position i is the pair of 4-blocks (x_i..x_i+3, y_i..y_i+3); the edge label is (x_i+4, y_i+4) and exists iff the rule agrees on the two 5-bit windows, which is cell i+2 of the global map", "lifts_with_a_sampled_pair": 240, "non_translate_pairs": 1345, "obligations_failed": 0, "pairs_checked": 1920, "problems": [], "quadratic_lifts": 240, "translate_shaped_pairs": 575, "what": "the pair-graph reading, checked end to end"}}
{"kind": "bases8", "payload": {"claim": "a lift has a nonempty B_n exactly when its global map on the ring of n is not injective; the equivalence with `R(n) = 0` is checked here for every lift by way of the trusted evaluator", "length": 8, "lifts_total": 240, "lifts_with_nonempty_bases": 240, "obligations_failed": 0, "problems": [], "reps": [{"l": [0, 0, 0, 1], "masks": {"10": 25036898577679523240811482149855570731025588211878299034373859082157632674540, "11": 95340748309519846884244090503548019707875034415604079854562609401374144664395, "12": 38992417502264375767652765669532758972108608755363589391833764361329702284394, "13": 42030930855290491523850850528053637467419094219306087332295363705989668091706, "14": 111710669683470525239697900883672535608848503288396350930885740744763265488639, "15": 115527020520476266615827283000774306498389916996539105629715093583688361811823, "16": 57896044618658097711785492504343953926634992332820282019728792003956564819967, "17": 115792089237316195423570985008687907853269984665640564039457584007913129639934, "18": 115641671652754043685715620784049039822187776823536289112081526774406464624127, "19": 107143347431989906722632172620368010550326159166800626554033414184649319450423, "2": 246033509387261612630602565883550693217983683126871752071372002681437595872, "20": 113433277797125794433701385416532938083636080229348048768195532739385163191135, "21": 55537233178467722432924599559467134183091624798675168405283117283183137067870, "22": 113449024177774000045767134252654350752290985663544813761013379747324621722015, "23": 112869647271626906891165720441225890066148707473729665846000699978795720608607, "24": 107030048355924342140982200223163441876421025036917913798845561404178944427319, "25": 49134003737266244429196709215397164576630620944670939166216809196030894212406, "26": 107144893466137775171384462715183969265742639786043728811288541872098434065911, "27": 108395821406599146282609586086019468746501431190604314633961964440000554305335, "28": 49273313067885918035759399012151836079700211302464912961590590462129675535126, "29": 47382626583077742709855707070950454874220053341603490290768541562447315466038, "3": 3203364338045891862958949288563509454547624008069494519911787969096968229120, "30": 108369281577131832540774198369643115848445804205221498514430059312865893640695, "31": 105825080038224323575836443355746735727108505878127813518306253042285236940695, "4": 43304709443984669078453973004929035761536452442777065158707338082298040255658, "5": 38506099479213111375744133359649850610874049242386945524230124238700434537978, "6": 13290503715265138778484149121495613886854364837287916166089434998650076153528, "7": 23690317255863762789822359525131271692385535267817670383159187570582613657132, "8": 938224639443638284524779694739771796410011686542327054184375608995305848842, "9": 36187912904362095349013332039903091722055011441043426437834367452340564314176}, "signature": 16, "sizes": {"10": 128, "11": 128, "12": 132, "13": 132, "14": 183, "15": 183, "16": 255, "17": 255, "18": 160, "19": 160, "2": 81, "20": 140, "21": 140, "22": 155, "23": 155, "24": 110, "25": 110, "26": 155, "27": 155, "28": 134, "29": 134, "3": 81, "30": 176, "31": 176, "4": 132, "5": 132, "6": 100, "7": 100, "8": 61, "9": 61}}, {"l": [0, 0, 1, 0], "masks": {"10": 113433277797125820144710093560388764736571205372068757812111949082948216492895, "11": 113433277797125820144710093560388764736571205372068757812111949082948216492895, "12": 107030273533402640350736087872793593856015574537922388709041113302439240336695, "13": 107523005723551407641925202692749958819381490060482912816715150390917657783735, "14": 105173257901519175734455599815589437543484612898560539887114341067735483253015, "15": 105166034677713634645960812545357441862013741500814053569742031454594164302103, "16": 20501024125262997668145190457548112109179543940535825469625385528146696261889, "17": 58142079880455493612143193833978733004528597731185712571587906304385425394356, "18": 53091299502657656801863993376175119310683035105141101141669086114432224396974, "19": 6636774938249026854194574798631708995584443135835533769082139341933195179376, "2": 5737451775211135131879490466471708227554439442285632364796966889130196569262, "20": 95376088488010435236054357717925645680083419471792726000025418689032022342475, "21": 113926174019875944946137515560523423557671920204707016467808259435440048176095, "22": 100833920319642915399625568396129256441521693979116007930538823710705169440623, "23": 111710547391510485702374426434202739351498864565846589004729529276919864866683, "24": 107030273533402640350736087872793593856015574537922388709041113302439240336695, "25": 107523005723551407641925202692749958819381490060482912816715150390917657783735, "26": 105165972777727508080494449848375516532438178368833970387715371338913672825111, "27": 105194259800651436930565832357474994190647297957924138144258634217857531740439, "28": 57404632479307416083014236649672346234451699354534494676929203690601606776631, "29": 107145118643175489742888684620441485366816783729396358811155942348546337642366, "3": 53008498421458516234795270822458532462200207982680107365381092762513692620080, "30": 113062082271688311187587454584041958883645689845274705999993898233249891315615, "31": 107592089731252421180003099608811192781788642955999780043267497320581121932215, "4": 18726897625304231336884103347666226444978688329451546696278523371311656697995, "5": 94536263473648776189120744126759049885134059569286757103830209034261265180308, "6": 53459147214269588747127324772238426913713419923366583467436169584940290346094, "7": 5841806799837918683652511452934915667544150260690303769026706285810828334896, "8": 57895602903521884071104399132548730884322923451447578984815623187535595831295, "9": 115792089237316169712562276864832081113222573591159608348622120256620881379326}, "signature": 8, "sizes": {"10": 144, "11": 144, "12": 146, "13": 146, "14": 121, "15": 121, "16": 105, "17": 105, "18": 104, "19": 104, "2": 135, "20": 188, "21": 188, "22": 193, "23": 193, "24": 146, "25": 146, "26": 121, "27": 121, "28": 180, "29": 180, "3": 135, "30": 192, "31": 192, "4": 105, "5": 105, "6": 104, "7": 104, "8": 247, "9": 247}}, {"l": [0, 1, 0, 0], "masks": {"10": 95340638097442063242652490678071457378805934740362660584059301179164012778315, "11": 12407502489431163912087189281346685383259587356265982205365064466234878621400, "12": 107030048355924342140982200223163441876421025036917913798845561404178944427319, "13": 49134003737266244429196709215397164576630620944670939166216809196030894212406, "14": 107968258220415470855978002987021213853303740231937704121978113439717492754231, "15": 107144894358738019904831826733844196725754922685912078237442715938872222272887, "16": 53711589673570183371343621178783588613221851657826711169698358091212878173472, "17": 2111881514049634275738089920974406265797744536481349533327265463914502421870, "18": 5611896772930405816444301647538138531146966504424011760166341010329595287088, "19": 16922961841787539565644140449235619714890795112547998023875481923909999154852, "2": 1001831133805280005890582430095508153017113894249293220944595445889674608778, "20": 113433277797125794433701385416532938083636080229348048768195532739385163191135, "21": 55537233178467722432924599559467134183091624798675168405283117283183137067870, "22": 112420709589149384871484214524156601456264688830318614366326167862236773593943, "23": 106205096614474252525974332940325269481228558824442920113049288294104087384351, "24": 3046551512901162417034317892202204172667944217524403216752235184476841459040, "25": 52907750208219576068476853749300552157466756113519512734006833541699270942510, "26": 86355406648753382537636294603276533485865846422869531700631799383791404824443, "27": 100833932638653480526730182524823286956262873404386231188928741961184021239677, "28": 56965964059571108055635287763710618796415151076117339798642810087801959842582, "29": 47382619870076122176978497689555026852692629890868229665891181861139867340734, "3": 36640225753367025519184722682097122747568060603743302611633810490012079287360, "30": 107577737543820199845421274590204328382538022713255260005902857136064613280695, "31": 106616624071535956271189367135185523193016287370094052026833455219086517300695, "4": 57896044618658097711785492504343953926634992332820282019728792003956564819967, "5": 115792089237316195423570985008687907853269984665640564039457584007913129639934, "6": 107143347431989906722632172620368010550326159166800626554033414184649319450423, "7": 115641671652754043685715620784049039822187776823536289112081526774406464624127, "8": 1365828481825851968251151545401573086216849586375318812185933750697063518464, "9": 242499815257704831414071725132128940197815206650590222962720064438052888768}, "signature": 4, "sizes": {"10": 128, "11": 128, "12": 110, "13": 110, "14": 155, "15": 155, "16": 132, "17": 132, "18": 100, "19": 100, "2": 81, "20": 140, "21": 140, "22": 155, "23": 155, "24": 132, "25": 132, "26": 183, "27": 183, "28": 134, "29": 134, "3": 81, "30": 176, "31": 176, "4": 255, "5": 255, "6": 160, "7": 160, "8": 61, "9": 61}}, {"l": [0, 1, 1, 1], "masks": {"10": 41384803137425723397295954826682910135675680056618001795303375201358501084890, "11": 25270134684221404669796229839914040052961772673952103606874027022269735664620, "12": 96888034216020592019432457561395351477263230569647896090138914887371718995051, "13": 42939642628933960031004969420508659447218203678619539537789076323498494752634, "14": 37371956959109334888569067850280639790279435876930441262579544597091324508354, "15": 30357748200775828229942458633840044782405331285890739980846995826768477419850, "16": 11405356571772468730925274029694262959768995201515440430778860025490987743681, "17": 59534377261945595399197127424309092136629596620448816762683017634742455299224, "18": 39688243890651827156348324606085560675767292724787148313681971213971989822954, "19": 14457084444821746179697984349201773360061959828617622902674323463900581228536, "2": 10402158487269562375228465298167096094565369355818274563057756925871009939178, "20": 95376088488010413140656249156889461254857772099213114177397690845864349612875, "21": 57895919901623821086392031612333468653263889243001979250817066672919422697470, "22": 100738300283840200355567367801183469953519907158403444242475243049939270876647, "23": 104819840093127036765234678165962278816129199429113765889227461346064726748539, "24": 60942596135587436002083301563747666677221857115812886494977727466472295513441, "25": 54265130516288763275216788908660421000058529084789146381122850860463927795694, "26": 8409097518171587777503164040783105169475940277133167036223671011043039361482, "27": 37820537290860095078019915787468118506877424340271714983285115624322832460104, "28": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "29": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "3": 39573398831432978941238525158184928863253169265840603144571527366016977272680, "30": 106630983162386357028141834113453946954141745742653126843002730943045085134295, "31": 115606290714013999574895851557599898366857826302182945774922340043272607197695, "4": 16790429930375069858113818937666304824876979471611904211075012566895875713227, "5": 95479775228214388261480755521234062051626642759490220960865513143314622249124, "6": 46812471438212986444331080725160256737200408284133017594973491688194266595046, "7": 39688435353439906557056235174606808003706934657997169306096578459100931390954, "8": 39803059612386202082844937020354941036024583294659335806850974457786954476768, "9": 3263444041631632062290030239780869649713959440160592592477756233823863832554}, "signature": 28, "sizes": {"10": 180, "11": 180, "12": 156, "13": 156, "14": 133, "15": 133, "16": 151, "17": 151, "18": 194, "19": 194, "2": 195, "20": 192, "21": 192, "22": 183, "23": 183, "24": 156, "25": 156, "26": 133, "27": 133, "28": 256, "29": 256, "3": 195, "30": 192, "31": 192, "4": 151, "5": 151, "6": 194, "7": 194, "8": 165, "9": 165}}, {"l": [1, 0, 0, 0], "masks": {"10": 113433347030351128268841562778027849524638686212315173211883153185532261897055, "11": 57895975331511225037785180355354314783150148870597520021846949024338979848190, "12": 64561123835204012972029221293178101155707734354116374250109469126665920724337, "13": 115518227913201060389809515798347610415758056572188425315741030381333308712703, "14": 57439916902463144054903664094696142976193158755919175632695650002247891259671, "15": 105180383739953430907136216779852989529120686952863960525080359671176605974398, "16": 94084502766247392104558642663656749866158138316986027900817941262256304214869, "17": 77252329750611152017467017820540867025103534518640940785247239746448490725387, "18": 107030273533402646979355525784402016135319922819597892944628105721061230708023, "19": 57895805368056354286936309378755586801213384043013958161094751465500518907902, "2": 57896044618658097711785492504343953926634992332820282019728792003956564819967, "20": 85003837206936191004913601647083343808088190495147548478921777229037753497565, "21": 115500559469743192425338288641783053059152140942137693085107498692714185054975, "22": 57895805287174470317179380793362783572967270013006807045353280165565031220599, "23": 107936687187274249656532903911640169912213264147302616609215955529949884710910, "24": 79144768190331874190439241209445596202385875024451168884116106365065167003509, "25": 111362598388305922125646947758678524244702008054108786660031924499167892679791, "26": 57440117599473135631741254559459201537083468177815605277301124895309205307679, "27": 112403274921955025952695879856100430215014472306898107956161698001588711309182, "28": 115527062175466387272122206862602745930931215277869159050693249090657108023165, "29": 86355517080245635173963965027047163117204614497750618065839260395931242043135, "3": 115792089237316195423570985008687907853269984665640564039457584007913129639934, "30": 106560313323848927740456770890620174264385237735012420665069038530176583952855, "31": 115791809116563318347459593548259524919109551325383901601436440384423880032255, "4": 113646680277769980943464893002919275906017510219462600281973618039655904743681, "5": 58138544437299397000445969328449023896939760478999765615653428412820150387423, "6": 107030273533402646979355525784402016135319922819597892944628105721061230708023, "7": 57895805368056354286936309378755586801213384043013958161094751465500518907902, "8": 53008498421458516234795270822458532462200207982680107365381092762513692620080, "9": 5737451775211135131879490466471708227554439442285632364796966889130196569262}, "signature": 2, "sizes": {"10": 192, "11": 192, "12": 166, "13": 166, "14": 161, "15": 161, "16": 107, "17": 107, "18": 160, "19": 160, "2": 255, "20": 196, "21": 196, "22": 185, "23": 185, "24": 166, "25": 166, "26": 161, "27": 161, "28": 200, "29": 200, "3": 255, "30": 208, "31": 208, "4": 107, "5": 107, "6": 160, "7": 160, "8": 135, "9": 135}}, {"l": [1, 0, 1, 1], "masks": {"10": 95142422316404217643610184878878206887315842731384790107673429591268122237515, "11": 52374492409948468539021653479413514255964355337834504979679125669554473620430, "12": 27813891052036628058356427147318191987361077086425029536783218453249735032508, "13": 45893290009378603505538447716457850191936357326148366128362882088392459644582, "14": 42018454264615759431235921391752921057443012715901704959323679993280119807011, "15": 88755338705071653793898484573664476724804243964192222760178265961496315537210, "16": 3263885753397826658421465921515189515123138758892475798392555641972555579044, "17": 16960151309103304814802738223452341837726880956501505450909802490667040173280, "18": 59988516512650222699580895158603596877426760801268169847501936349485772965153, "19": 48907377989167986347044755165244137368726173391841640204416025108521487500342, "2": 4281199280154160925000455512799076641569309130148201840310700684081165826176, "20": 8986872118163247140386400383309625596098781695031305522674687439620849171400, "21": 95605226114651545234895350312135427091998676560778320403631117861125032868555, "22": 54262988816776992099887422684951896554333370574369936449975567079832161327555, "23": 88473085996784970298493134356701334071521966319967427790560777940780252917742, "24": 79568811485878686429539136828649749074224335795886252464412467419506208823285, "25": 111362597522635593575883835717859713431317682087109449072807878546873454111855, "26": 115792089237316195423570985008687907853269984665640564039162436102733776814079, "27": 115792089237316195423374825579457074079400116246165324463954385400273628561407, "28": 29919208967989253407548298068982087824972095665608509770366289738086184309024, "29": 2055313482366286103497635341589745839401203675255380421931738725128223433794, "3": 507108701367668697315199187807710896129881695419036202313390594150195850896, "30": 105669756296403516219776944730901005542894047794954410080102223127436506134935, "31": 112894173135578522092632394877035981896026704533197689385342295831936481618335, "4": 39085734993736482122539045333060903605716526648541740827932964116658545661548, "5": 24611142378329080704192895985164864613323639962658090924549440125981282899562, "6": 90121098900700434651278444815917458839556995505270557845062527688213444525283, "7": 39690088321696440213110461531259174075932718867405388660070667676053182610922, "8": 7730192273464159226694721742279916916443538950224077560784921348242297383556, "9": 15080120241177946423788758164774861316055796918998353392001932429623904495752}, "signature": 26, "sizes": {"10": 132, "11": 132, "12": 164, "13": 164, "14": 132, "15": 132, "16": 159, "17": 159, "18": 72, "19": 72, "2": 113, "20": 156, "21": 156, "22": 177, "23": 177, "24": 160, "25": 160, "26": 255, "27": 255, "28": 94, "29": 94, "3": 113, "30": 168, "31": 168, "4": 159, "5": 159, "6": 184, "7": 184, "8": 109, "9": 109}}, {"l": [1, 1, 0, 1], "masks": {"10": 66656872469473737886636847634342774689617889960334392472122561455164194978505, "11": 57895876763974753198935803113478250301280361500190918241717156609844004257790, "12": 27814332762966957762059252214027658006698578768094301833441699950946904866492, "13": 16958639675206054795703280647080107721715666794838910164728686114431672549028, "14": 27551015882851515632176181715303873612210995089496737953567950739345325740676, "15": 15059255919347615065342666465110146724724038510832271681715417840966659905340, "16": 18712868234409291091336493401945911191326875069419606530204869475320952318104, "17": 11348700242073325000765429951174010853635663859968070025277553333113405897364, "18": 6067566481775717070862303279485249948183544595763327102636489456840657622704, "19": 57204645699689444659213854701762429797361390088286124295693917792404929584766, "2": 28720421583180646024591753066951706989946568816197779973847393512701447171744, "20": 85003837203408229234016935892703087004575445117642225685381312135602537134045, "21": 115500062112647076828569730199668615520069363115441835785886131185182323858175, "22": 115792089237316195423570985008687907853269984660569961638544666401926316818431, "23": 115792089237316195423570985008676489871728336986592097751701988046822067666943, "24": 13325891668600279079318428098799934516672029258804656009131592486784767127224, "25": 27814360370162969507602500695149512893034439043230728012712015348566933012156, "26": 56273433801158700078785576295193799225581758864201720999646879399043250307736, "27": 11426411497215387466734156665606669244824030973216203746459711810600257820222, "28": 92942781267801051057032596855955747752059799077424339939981503440871101228973, "29": 82277420012167641999298791418403116357654820914197295821598457854472199462579, "3": 2472003638997385758701760377249283964665064560027978836053449650389734719228, "30": 105768755431438065956849948529739241384518607794742664610922944250586698050455, "31": 114772334908477094199268457413568776165541899482177138978863476548337316625855, "4": 14981399828338366312478990772379760032996283277941213365455212752347123739292, "5": 25935897784076974926898829812922661598775819788996985175895417598967440275588, "6": 24146039755480952521585182191318558519830274610310090024030770452387922724524, "7": 28461218437442291167663424211194403279268882185651049526692113098382092679036, "8": 10620929851512475033491715701539391184537239925984207274480844625593826080488, "9": 10599644218489619587461027134624012943664942678142501078805184752817706688232}, "signature": 22, "sizes": {"10": 184, "11": 184, "12": 176, "13": 176, "14": 128, "15": 128, "16": 144, "17": 144, "18": 136, "19": 136, "2": 165, "20": 184, "21": 184, "22": 255, "23": 255, "24": 176, "25": 176, "26": 128, "27": 128, "28": 188, "29": 188, "3": 165, "30": 184, "31": 184, "4": 144, "5": 144, "6": 136, "7": 136, "8": 177, "9": 177}}, {"l": [1, 1, 1, 0], "masks": {"10": 66398801692271364584260841322732031881278906130248205557786037985625652998985, "11": 41518516654545952789490556299402175936543761172491535154847821574117202940890, "12": 64561123835204000115939453760956943884162627568180430619315348637717951036785, "13": 115514238730772150734951688002250315230437805437504032037678710957633309591295, "14": 115792089237316195423570985008687907853269984665640564039457584007895949770751, "15": 115792089233946202090177155034354530967392530831435920986640012447775178358783, "16": 13755660745395136358340951722815686176104384666195736139873672230425425516392, "17": 10363289361571420106651889378484932855707391443802550725823199961987845363320, "18": 68621551513323864585063744442122381283382919233491134140459880130154012765673, "19": 39690310906611551666574686569281115986288788889237074868337713188600853036522, "2": 16889371635511011977282102696021440341251552372728717938026770567425239083144, "20": 66882916736821319141163186240375429496643237125704185885587102895822875294665, "21": 37709181495993473234118564455069623191454221130105440040718702404923006745290, "22": 36184815967309109460700770601697984247947778030759358835458301423716371652939, "23": 95225547677917155712123671590817677933978818194294580351572079439151890956274, "24": 6315472145899537143554492544748508409306793652722613884853925825088543158192, "25": 27814139519974963381426740726676869890463654696525308043327725248645953257148, "26": 45672867723074744702631624111347653647809034766152577426404722255721589024041, "27": 67234679040112066855081859394894097104863266648976802273296280596717982162726, "28": 36696627222835745193164812436518474987500036642382059146668446215232406325600, "29": 2970539506203363804879800344216713372060779021398997257804442172346837599370, "3": 7730192273464159628429232807027485801934062360033283058688216191725701491364, "30": 112892406342435282496946130940589364300180611519356782524425228133884651858335, "31": 105671523089546755815463208667347623138740140808795316941019290825488335894935, "4": 13327741498165419759773418497286764459649582479962463131455487266898815675616, "5": 3263878851862123728125176383324377730873879132972774371694241072841840455352, "6": 88710934534249278129937653345071896709724283438328643470824933765482796352547, "7": 20184959967568930916687996978775837536428650754781166581093027692524464112948, "8": 4224660174081249412577701474703408312805463530695632605942921862528863631488, "9": 507108701367668697315199186346209258798978776581526069482974859347402222224}, "signature": 14, "sizes": {"10": 132, "11": 132, "12": 160, "13": 160, "14": 255, "15": 255, "16": 159, "17": 159, "18": 184, "19": 184, "2": 113, "20": 156, "21": 156, "22": 177, "23": 177, "24": 164, "25": 164, "26": 132, "27": 132, "28": 94, "29": 94, "3": 113, "30": 168, "31": 168, "4": 159, "5": 159, "6": 72, "7": 72, "8": 109, "9": 109}}], "what": "base vertices of closed differentiating walks of length 8"}}
{"kind": "bases12", "payload": {"claim": "a lift has a nonempty B_n exactly when its global map on the ring of n is not injective; the equivalence with `R(n) = 0` is checked here for every lift by way of the trusted evaluator", "length": 12, "lifts_total": 240, "lifts_with_nonempty_bases": 240, "obligations_failed": 0, "problems": [], "reps": [{"l": [0, 0, 0, 1], "masks": {"10": 115500379540556479499284527829394441562464012179869330667700853051849313835775, "11": 95376086115429819285793854206670258886529731918840741551346241580709012519755, "12": 111362597524320538820692068018083675383422415968645037869091427429412428000367, "13": 115763778111384601080729284196198240011892630871058860801046336227669916514303, "14": 111710669686840518573140772211954096637742145038237579287846964259543922480895, "15": 115527020523846259949564395343612796338551426575873293411364946294660164198255, "16": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "17": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "18": 115641671652754043685715620784049039822187776823536289112081526774406464624127, "19": 107143347431989906722632172620368010550326159166800626554033414184649319450423, "2": 246033512757280657278341467228958487259253038551995183140966304396382874364, "20": 113433347030351150364239671339064033949864333584894785034510881028699934626655, "21": 113926229449763348897530664303544269687558179832302557238838141786859605326815, "22": 113512852398289914000952577671301655334675516208451558718691618490883536558591, "23": 115611801684445582262656870091818985555216030225957143940198808643952812470111, "24": 107143351745581373667601795547919487274125812565067069300515796819581620651831, "25": 115791853653267199748099295102147889406072419804634449381281411194197737471999, "26": 107145114332980755574278841110577401039853067574383377049402052388526407525887, "27": 115632844346137268030532104222000181535421685740749202461927402428657857169207, "28": 115311430672815818977655348150230582983987392579261781093357765091567012381599, "29": 112968666010098215264898904900469974502105959488510756794130693203436508280703, "3": 28646296825772714087006235032518132499923985350845841607269297019310764642560, "30": 115606508017087384407670428621261255292130077583718612344373618814250512247295, "31": 113062306478179875442732673607364875170792779256624927348249812543669855547295, "4": 115792040790271045187266710734082970216940351290625868842438502173616610708655, "5": 110904984753554612147681260798458465007127790342973821069938833693243200241663, "6": 115521711329142967205837887502126286253165902322967139853606598472577274832639, "7": 111260123765149571949526056784030673217380345003193003493621471506493113065391, "8": 72142898123694352096959357918066101780635306924957756324327778884641633566859, "9": 94536829418745015868289304066114564284089798320709342611786110511589715541753}, "signature": 16, "sizes": {"10": 164, "11": 164, "12": 184, "13": 184, "14": 200, "15": 200, "16": 256, "17": 256, "18": 160, "19": 160, "2": 106, "20": 188, "21": 188, "22": 194, "23": 194, "24": 178, "25": 178, "26": 176, "27": 176, "28": 188, "29": 188, "3": 106, "30": 192, "31": 192, "4": 178, "5": 178, "6": 186, "7": 186, "8": 150, "9": 150}}, {"l": [0, 0, 1, 0], "masks": {"10": 113433277797125820144710093560388764736571205372068757812111949082948216492895, "11": 113433277797125820144710093560388764736571205372068757812111949082948216492895, "12": 107143351745581373667601795547919487274125812565067069300515796819581620651831, "13": 115791853653267199748099295102147889406072419804634449381281411194197737471999, "14": 108042632200936847462496078433333665761180902810482482429623686208309526496159, "15": 112968431316650607021837322868121207712648294456751758465764604263386403814263, "16": 115791977082137308921203436982500475852069531663549914885806662888555899179265, "17": 58142079991665685297856899823414520542579597879032347547337457625140309786623, "18": 111259905542527874050392983861634428961424388705640663146321509693414662954927, "19": 64561091806827679211445345116237424170290282446893418577695345662886283459953, "2": 5737451775211135132075649895702542001424972475758764398236619652116831505582, "20": 95376088488010438851664957300745287907792897241933823221314107189427402914635, "21": 115791964520281918798177525613255099206743469816395568657645898472684502122495, "22": 100833920319642915399822494073130523159820741572104861346260636942743102791535, "23": 111710547396565527224916216946156190871319219246252765729416198536690673891195, "24": 107143351745581373667601795547919487274125812565067069300515796819581620651831, "25": 115791853653267199748099295102147889406072419804634449381281411194197737471999, "26": 105296940270525488509523537269713513960671170593030837006766638667644516675423, "27": 113512575862514698294248014630912095994843228980791453311858877521857327649559, "28": 115791860581973904638423885859234706655304949767509067151198778292208524035895, "29": 107145118673532169192692009179992497036287380395880998532699644892263879540735, "3": 53008940136594729875280204765011503836212382078220856325105142656599346836784, "30": 113062082271688311187587454584041958883645689845274705999993898233249891315615, "31": 107592089731252421180003099608811192781788642955999780043267497320581121932215, "4": 115791971448991908244828577992119167915138905345407201963943151975571781550219, "5": 94536829416849341589422416795114882862168159571985414485749619815501560020991, "6": 111362259225857179043078946465120012374723625798557269460188896442265529166959, "7": 100383374398139965750995305296660029220162256759341536272071535808718418442171, "8": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "9": 115792089237316195423570985008687907853269984665640564039457584007913129639935}, "signature": 8, "sizes": {"10": 144, "11": 144, "12": 178, "13": 178, "14": 168, "15": 168, "16": 152, "17": 152, "18": 162, "19": 162, "2": 140, "20": 196, "21": 196, "22": 200, "23": 200, "24": 178, "25": 178, "26": 168, "27": 168, "28": 196, "29": 196, "3": 140, "30": 192, "31": 192, "4": 152, "5": 152, "6": 162, "7": 162, "8": 256, "9": 256}}, {"l": [0, 1, 0, 0], "masks": {"10": 95376088054834599656392576735234827735110588163091682413276063875275294718795, "11": 85003714916244458842191221650553580415200119665754533322959110739597873018845, "12": 107143351745581373667601795547919487274125812565067069300515796819581620651831, "13": 115791853653267199748099295102147889406072419804634449381281411194197737471999, "14": 107982396555653240012728407098936725367297597808326421747848867060908891539255, "15": 107144894359607669271538401557903730538849623570587698518245956113271336197495, "16": 115792087186662036092658238555651043126877222798085010904180391755478937564465, "17": 63633524135667930493125748361717710299687143818435505853577307537754860552191, "18": 100383415915425227982674109940987616645307704720996619857789696892729026377659, "19": 79597004365482443019642992495940443591049533275184185313428669034304623501301, "2": 19221563255602902389669796851936480684088068353637626174588281581602425241738, "20": 113433347030351150364239671339064033949864333584894785034510881028699934626655, "21": 113926229449763348897530664303544269687558179832302557238838141786859605326815, "22": 113388942104167303130827995986185185189525484367823125979224369468049936333687, "23": 108042624464463470576454129230691175707536412788181086527782935917722471232863, "24": 64561126531238981592419568340038772375236052342633710720615077611241454321009, "25": 115785006318012852346012255109687532260489867412516854236515786554460491210751, "26": 86355408377783751188662916384023194456698680928070957449413220271367131215739, "27": 100833961971286078970159576876445354329393688031160807166789041049755014584189, "28": 115781210567128177589999256236414050440151254566291297924785968953120092312343, "29": 105296995646255544349664935648885528600895149225663747666615482476885078417407, "3": 36640667468713839645409368283838074054256789999605965194600222035844159045204, "30": 107591872428179036347228522545149835856516391674464113473816218549603216882615, "31": 106630758955894792772996615090131030666994656331302905494746816632625120902615, "4": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "5": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "6": 107143347431989906722632172620368010550326159166800626554033414184649319450423, "7": 115641671652754043685715620784049039822187776823536289112081526774406464624127, "8": 82998522456423262502835235377496762737282241058912764706294733447129307730177, "9": 58142079991651698534277882618726739673593972720216068172583459487582435344109}, "signature": 4, "sizes": {"10": 164, "11": 164, "12": 178, "13": 178, "14": 176, "15": 176, "16": 178, "17": 178, "18": 186, "19": 186, "2": 106, "20": 188, "21": 188, "22": 194, "23": 194, "24": 184, "25": 184, "26": 200, "27": 200, "28": 188, "29": 188, "3": 106, "30": 192, "31": 192, "4": 256, "5": 256, "6": 160, "7": 160, "8": 150, "9": 150}}, {"l": [0, 1, 1, 1], "masks": {"10": 99280847756083846820090156971460367342090385772732300246048623344686633811675, "11": 83166179302879528092590431984691497259376478390066402057619275165597868391405, "12": 111362598387038832169512541450351161442712403361460836096450878948438274157679, "13": 115792047664421055230002712737181430826199518010098068203163167905400322260991, "14": 111551350414338702548219246153753805424157934544878029248871260325659172388567, "15": 106516089736402035409117430156557931348903364118672363113591097435357331585391, "16": 115792061522471275236576816642895111950627214785432144943405443163460594760129, "17": 59534377261945601833226412181967603969335099223725125547656919241163859296255, "18": 97584730221076119464216214431382376958875830169154956625250333415287392533995, "19": 72353129063479843891679637779354237687411408821486451885301501776484514557945, "2": 10395090451866412919009202751565521320725102463829300159257983570690440673002, "20": 95376088488010438851664957300745287907792897241933823221314107189427402914635, "21": 115791964520281918798177525613255099206743469816395568657645898472684502122495, "22": 100738300283840226882795461164522424550479841979871694508513984583315628735975, "23": 104819841174894903212406282949248067871629897212605325802848361419547596287355, "24": 64561126531238981592419568527110981964485978526158849287628728138327248747889, "25": 115792073706272377259469918601201042676848816685730602396314681514968987205631, "26": 86320013310737859845454878649063797852118099695751030584570588763433588473307, "27": 99392151787852866326930709442541194293334123076076616226497647646912715090813, "28": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "29": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "3": 39545459268011595803473066902000158774656285076280706547890571472366866980712, "30": 106630983162386357028141834113453946954141745742653126843002730943045085134295, "31": 115606290714013999574895851557599898366857826302182945774922340043272607197695, "4": 115791950662854534965328962678580404913102306351736142550803895295109390919883, "5": 95480327367922260463361802087134180483010548766296403823395296470089063727103, "6": 104708516060241077489510404700415264176557442691731250054619895048114477170407, "7": 97584479972098004268841729175528438644299465777148897817485761664928813121003, "8": 115792059902991142306958361565694710264888016154566152158243137984631384763617, "9": 61159930375425943414756617612497723332617894821616529280244333395830298902527}, "signature": 28, "sizes": {"10": 188, "11": 188, "12": 188, "13": 188, "14": 176, "15": 176, "16": 182, "17": 182, "18": 200, "19": 200, "2": 162, "20": 196, "21": 196, "22": 196, "23": 196, "24": 188, "25": 188, "26": 176, "27": 176, "28": 256, "29": 256, "3": 162, "30": 192, "31": 192, "4": 182, "5": 182, "6": 200, "7": 200, "8": 184, "9": 184}}, {"l": [1, 0, 0, 0], "masks": {"10": 113433347030351153979850270921883676177573811355035882255799569529095315198815, "11": 115792019950169322749570674356275945336629729443991109428675780824104059273215, "12": 64561123835204012972032286307643859130718897739432108090905271611433587719537, "13": 115521761634290563825619322188016111339809342213619320976197846074841651701503, "14": 115790041270689183087569432164137052381488363106151944587740968448327052890391, "15": 105178616865955856680851793587380788471539958726754038537974980905245038313471, "16": 94536829418743370363854586244814417816004219627073520603206512573472166838101, "17": 77344206013687175720757015458284187582655745815503215385674661827189115158667, "18": 107030273533402646979355527280979692762164511060171200331728145516869745313079, "19": 115791849986714451998721801883099540727848376375834240180823543469457083727871, "2": 57896044618658097711785492504343953926634992332820282019728792003956564819967, "20": 85003837206936191004913601647083343808088190495147548478921777229037753497565, "21": 115500559469743192425338288641783053059152140942137693085107498692714185054975, "22": 115791849906701400813556606926229722443445858231046080524244481771193258444151, "23": 107936687187274256034068273050818978491657641701047610570393721530368682360831, "24": 79597081038915140578812565369635794492810315359659756640082002407273159876597, "25": 111362598388727171292321188478091609370193395707970521489127896424238666427503, "26": 115790241859859384781928374932160601672946837407999428479146967867625568141599, "27": 112401508047930301302980817739497559525477525114478498685160188309589661286399, "28": 115072982398938502447750566137817313306688273050611881374970292493888752850813, "29": 86350216485131406636457121662117458033374077926951604261051272049077098845823, "3": 115792089237316195423570985008687907853269984665640564039457584007913129639934, "30": 106104452896337372439488904162070721516074791007517728403766387255841346496855, "31": 115334181895908523450805462883263454574953011584048302479216721412036812816255, "4": 115491725234436578941715150113826726707453966076289408197077235193427402084609, "5": 58142078131429365157800297975172973001507539257196341428860992124045674654463, "6": 107030273533402646979355527280979692762164511060171200331728145516869745313079, "7": 115791849986714451998721801883099540727848376375834240180823543469457083727871, "8": 110904984755252827587065698765933134389691962651614445731933974456364426261809, "9": 63633496393869232843861143896624172554904553049152353805065451451881910930607}, "signature": 2, "sizes": {"10": 196, "11": 196, "12": 170, "13": 170, "14": 166, "15": 166, "16": 134, "17": 134, "18": 162, "19": 162, "2": 255, "20": 196, "21": 196, "22": 194, "23": 194, "24": 170, "25": 170, "26": 166, "27": 166, "28": 188, "29": 188, "3": 255, "30": 168, "31": 168, "4": 134, "5": 134, "6": 162, "7": 162, "8": 144, "9": 144}}, {"l": [1, 0, 1, 1], "masks": {"10": 95142864243876340629000386460625682768392445614797898744714854472928004610635, "11": 110364180789128518678628791972258989004582193549144115826726479322248130330575, "12": 85710377384995080946307501952268279712350168889542732891901866543186930466493, "13": 104708657597418820683557856065444983601532398308899250477476290063373703282407, "14": 115791828445935525235177887798313420398007610601360944426895791533511942315175, "15": 103682118376927068477691566155742038412746838232435280883500496291233319878655, "16": 61159930375636567998142772217579800733931729538894794143387612847288117559205, "17": 75082794067189223650251120103177628576909762130219540639857589815180983987425, "18": 60030930656093682830906527554842034628111978011513962620455327906175502130465, "19": 115791833486406755480958572682423717753809794313134708117436295501303837884415, "2": 57896007947864133092184581582102600889758817211639898476195659103275158009985, "20": 83166179303037496530093267764738377089898819387608942693781817292815151299565, "21": 99280903401413767820580160159968785377674338308978699064732113937849317818075, "22": 112173168211993631747963759555391982425072629658078310221114650711266839992771, "23": 88473099476547679296753019058239923728318832650238639807436626801997258162159, "24": 79597081038915140578812565369635794492810315359659756640082002407273159876597, "25": 111362598388727171292321188478091609370193395707970521489127896424238666427503, "26": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "27": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "28": 106007288895915233168653798882540876926882020489632041487227118999033969564605, "29": 85874665935058976967752326162800715911435826829991357353121273944941231323735, "3": 58403595031792809474944102066017186874853757193074687109608496426185278881790, "30": 105669822295360006195978228010150618066384121473457259524070647443222077340055, "31": 115777667545296855562742422440083600173954222440803587001628019000228048531455, "4": 97469885160171835775335584558425836077051131030774362897058086092369678491373, "5": 82991316900234732443990938967147628370854066338883493267193854290808637734635, "6": 90121568219452016610483271739346813380198704099389961815897094629764903173347, "7": 115791725109310983393832281677515864389696884868301264222554834111419252998143, "8": 95480327369613890771074591383438484547229711043920227753562623303547981331189, "9": 79323121232498712625501736185022239057125450418550963785318478650078336641227}, "signature": 26, "sizes": {"10": 164, "11": 164, "12": 200, "13": 200, "14": 188, "15": 188, "16": 176, "17": 176, "18": 162, "19": 162, "2": 159, "20": 196, "21": 196, "22": 186, "23": 186, "24": 170, "25": 170, "26": 256, "27": 256, "28": 184, "29": 184, "3": 159, "30": 200, "31": 200, "4": 200, "5": 200, "6": 200, "7": 200, "8": 166, "9": 166}}, {"l": [1, 1, 0, 1], "masks": {"10": 66656872469473759982034956195378959114843537332914004294750289298331867708105, "11": 113926130882226877058681287061668205205688392461895955458708349372364629736415, "12": 85710377384995080946307501952268279712350168889542732891901866543186930466493, "13": 104708657597418820683557856065444983601532398308899250477476290063373703282407, "14": 115791775415546001050056663025944090972016135271431845865458381471000198894215, "15": 101904663543693236195665220167017193744716280993238838619952225073153226571775, "16": 79323259375588060263645397909818432950696132237128429146381545996574427381657, "17": 69655122698512438098639570351660875709360441483694049867340003149487376366325, "18": 64190216138672430788662846217064779430368662674130471903625638006582318618545, "19": 115791970989301664052324346887079357773454304346740043626468891889043928252415, "2": 57895925455469930907517047916342048738986980895452561919286293724037048364704, "20": 85003837206936191004913601647083343808088190495147548478921777229037753497565, "21": 115500559469743192425338288641783053059152140942137693085107498692714185054975, "22": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "23": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "24": 72353160120482737358144148253968242499930205913754569439911304522556222369785, "25": 85710625854828986197583623986831319361417555587115218001493483264129999208125, "26": 115791915504839144648594094801187273644573393483758329623024469885377276986265, "27": 69549276872006421864626876638059103075544978523363745152696683302295467196415, "28": 107417234147711743414636685703750429593969605300182486893192094250502146680765, "29": 85895922800833798820432645208040039158226132959775198170540849632846226120375, "3": 2472445350763606065792865842046555079985320047926825452372714148911667216382, "30": 105768765838828205333918526131350607117540037178138904767139518583654274001815, "31": 115791805664854228636274272568428745238172132260476624212034122614702850441215, "4": 110986154790267208997897667545637350217297170088460323083915278002978198318813, "5": 84793548921954048441119910195685209222249859639610989713593443869462529309359, "6": 110991550232328864159601882025604365526192511581443245595137485937123247736495, "7": 115792051762948346664177643806601411961977054919327156327959956401453044596735, "8": 82991427355136332336627953642140462272863463097589385347989149174227382236921, "9": 72114633340950062050053524904326137073330638970587677470716619287330618793709}, "signature": 22, "sizes": {"10": 180, "11": 180, "12": 200, "13": 200, "14": 184, "15": 184, "16": 188, "17": 188, "18": 188, "19": 188, "2": 180, "20": 196, "21": 196, "22": 256, "23": 256, "24": 200, "25": 200, "26": 184, "27": 184, "28": 196, "29": 196, "3": 180, "30": 208, "31": 208, "4": 188, "5": 188, "6": 188, "7": 188, "8": 200, "9": 200}}, {"l": [1, 1, 1, 0], "masks": {"10": 66398801911347289118907895078531012876652342563727061943508596357660966007625, "11": 101261359030382361446929099081281418805066805100089737073626155038418420628475, "12": 64561123835204012972032286307643859130718897739432108090905271611433587719537, "13": 115521761634290563825619322188016111339809342213619320976197846074841651701503, "14": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "15": 115792089237316195423570985008687907853269984665640564039457584007913129639935, "16": 72114633341161099629022217309184948628728468764874507894379041573848114200425, "17": 68298204858324193577346717155319798028927245521627872759948424245673312319225, "18": 68621579120309251948186175541176550181508621502394458311115268076217950432745, "19": 115791947697596088180494177260640349412060540304862353907841104671303200669695, "2": 57895906042511389164657118531408768629156559511509374915852479090291489826953, "20": 83166179303037496530093267764738377089898819387608942693781817292815151299565, "21": 99280903401413767820580160159968785377674338308978699064732113937849317818075, "22": 101317866163194362782989290251730369607750780580142347603658963070156619637067, "23": 95225989389683350308157027557854112582826674096540863247486959782177360314363, "24": 72353160120482737358144148253968242499930205913754569439911304522556222369785, "25": 85710625854828986197583623986831319361417555587115218001493483264129999208125, "26": 115791960366216306057012610658876313960563520928528207574850987821347775636793, "27": 70856743376126881066676218963965408169856505465895465872180851347244860309503, "28": 112823786139263450828000547639868927866742795400870077747135627379591347088221, "29": 84507332637266802469380902965360604388213811164604723006350390223502919595679, "3": 65626678607265053206097823520858248253842602185682859063701618074016772784126, "30": 112892472341391772473147414219838976823670685197859631968393652449670223063455, "31": 108555017499265089285573236230395241416667658716401214557305013993779902808055, "4": 100173161168436562989158887480847446748212761984710063558798958535441292389601, "5": 61159923473890214773549699645175017382388773391917636804268311386519737724603, "6": 95955470999045521307541478980203620448995431653568542568608168584199777494059, "7": 115791929472014756366305034919803061446255142226365400394520240108875871158271, "8": 84793583861853236525097194240831921972897870324759615433357765771401216850369, "9": 59534377154092651021455703149040541385753921460881691483662543008527614406365}, "signature": 14, "sizes": {"10": 164, "11": 164, "12": 170, "13": 170, "14": 256, "15": 256, "16": 200, "17": 200, "18": 200, "19": 200, "2": 159, "20": 196, "21": 196, "22": 186, "23": 186, "24": 200, "25": 200, "26": 188, "27": 188, "28": 184, "29": 184, "3": 159, "30": 200, "31": 200, "4": 176, "5": 176, "6": 162, "7": 162, "8": 166, "9": 166}}], "what": "base vertices of closed differentiating walks of length 12"}}
{"kind": "intersection", "payload": {"claim": "joinability needs a SHARED base vertex, not two existentials", "joinable_total": 240, "lifts_total": 240, "obligations_failed": 0, "problems": [], "reps": [{"joinable": 30, "l": [0, 0, 0, 1], "of": 30, "per_lift": {"10": {"common": 128, "eight": 128, "twelve": 164}, "11": {"common": 128, "eight": 128, "twelve": 164}, "12": {"common": 132, "eight": 132, "twelve": 184}, "13": {"common": 132, "eight": 132, "twelve": 184}, "14": {"common": 183, "eight": 183, "twelve": 200}, "15": {"common": 183, "eight": 183, "twelve": 200}, "16": {"common": 255, "eight": 255, "twelve": 256}, "17": {"common": 255, "eight": 255, "twelve": 256}, "18": {"common": 160, "eight": 160, "twelve": 160}, "19": {"common": 160, "eight": 160, "twelve": 160}, "2": {"common": 81, "eight": 81, "twelve": 106}, "20": {"common": 140, "eight": 140, "twelve": 188}, "21": {"common": 140, "eight": 140, "twelve": 188}, "22": {"common": 155, "eight": 155, "twelve": 194}, "23": {"common": 155, "eight": 155, "twelve": 194}, "24": {"common": 110, "eight": 110, "twelve": 178}, "25": {"common": 110, "eight": 110, "twelve": 178}, "26": {"common": 155, "eight": 155, "twelve": 176}, "27": {"common": 155, "eight": 155, "twelve": 176}, "28": {"common": 132, "eight": 134, "twelve": 188}, "29": {"common": 132, "eight": 134, "twelve": 188}, "3": {"common": 81, "eight": 81, "twelve": 106}, "30": {"common": 176, "eight": 176, "twelve": 192}, "31": {"common": 176, "eight": 176, "twelve": 192}, "4": {"common": 130, "eight": 132, "twelve": 178}, "5": {"common": 130, "eight": 132, "twelve": 178}, "6": {"common": 100, "eight": 100, "twelve": 186}, "7": {"common": 100, "eight": 100, "twelve": 186}, "8": {"common": 61, "eight": 61, "twelve": 150}, "9": {"common": 61, "eight": 61, "twelve": 150}}}, {"joinable": 30, "l": [0, 0, 1, 0], "of": 30, "per_lift": {"10": {"common": 144, "eight": 144, "twelve": 144}, "11": {"common": 144, "eight": 144, "twelve": 144}, "12": {"common": 146, "eight": 146, "twelve": 178}, "13": {"common": 146, "eight": 146, "twelve": 178}, "14": {"common": 119, "eight": 121, "twelve": 168}, "15": {"common": 119, "eight": 121, "twelve": 168}, "16": {"common": 105, "eight": 105, "twelve": 152}, "17": {"common": 105, "eight": 105, "twelve": 152}, "18": {"common": 104, "eight": 104, "twelve": 162}, "19": {"common": 104, "eight": 104, "twelve": 162}, "2": {"common": 135, "eight": 135, "twelve": 140}, "20": {"common": 188, "eight": 188, "twelve": 196}, "21": {"common": 188, "eight": 188, "twelve": 196}, "22": {"common": 193, "eight": 193, "twelve": 200}, "23": {"common": 193, "eight": 193, "twelve": 200}, "24": {"common": 146, "eight": 146, "twelve": 178}, "25": {"common": 146, "eight": 146, "twelve": 178}, "26": {"common": 119, "eight": 121, "twelve": 168}, "27": {"common": 119, "eight": 121, "twelve": 168}, "28": {"common": 180, "eight": 180, "twelve": 196}, "29": {"common": 180, "eight": 180, "twelve": 196}, "3": {"common": 135, "eight": 135, "twelve": 140}, "30": {"common": 192, "eight": 192, "twelve": 192}, "31": {"common": 192, "eight": 192, "twelve": 192}, "4": {"common": 105, "eight": 105, "twelve": 152}, "5": {"common": 105, "eight": 105, "twelve": 152}, "6": {"common": 104, "eight": 104, "twelve": 162}, "7": {"common": 104, "eight": 104, "twelve": 162}, "8": {"common": 247, "eight": 247, "twelve": 256}, "9": {"common": 247, "eight": 247, "twelve": 256}}}, {"joinable": 30, "l": [0, 1, 0, 0], "of": 30, "per_lift": {"10": {"common": 128, "eight": 128, "twelve": 164}, "11": {"common": 128, "eight": 128, "twelve": 164}, "12": {"common": 110, "eight": 110, "twelve": 178}, "13": {"common": 110, "eight": 110, "twelve": 178}, "14": {"common": 155, "eight": 155, "twelve": 176}, "15": {"common": 155, "eight": 155, "twelve": 176}, "16": {"common": 130, "eight": 132, "twelve": 178}, "17": {"common": 130, "eight": 132, "twelve": 178}, "18": {"common": 100, "eight": 100, "twelve": 186}, "19": {"common": 100, "eight": 100, "twelve": 186}, "2": {"common": 81, "eight": 81, "twelve": 106}, "20": {"common": 140, "eight": 140, "twelve": 188}, "21": {"common": 140, "eight": 140, "twelve": 188}, "22": {"common": 155, "eight": 155, "twelve": 194}, "23": {"common": 155, "eight": 155, "twelve": 194}, "24": {"common": 132, "eight": 132, "twelve": 184}, "25": {"common": 132, "eight": 132, "twelve": 184}, "26": {"common": 183, "eight": 183, "twelve": 200}, "27": {"common": 183, "eight": 183, "twelve": 200}, "28": {"common": 132, "eight": 134, "twelve": 188}, "29": {"common": 132, "eight": 134, "twelve": 188}, "3": {"common": 81, "eight": 81, "twelve": 106}, "30": {"common": 176, "eight": 176, "twelve": 192}, "31": {"common": 176, "eight": 176, "twelve": 192}, "4": {"common": 255, "eight": 255, "twelve": 256}, "5": {"common": 255, "eight": 255, "twelve": 256}, "6": {"common": 160, "eight": 160, "twelve": 160}, "7": {"common": 160, "eight": 160, "twelve": 160}, "8": {"common": 61, "eight": 61, "twelve": 150}, "9": {"common": 61, "eight": 61, "twelve": 150}}}, {"joinable": 30, "l": [0, 1, 1, 1], "of": 30, "per_lift": {"10": {"common": 180, "eight": 180, "twelve": 188}, "11": {"common": 180, "eight": 180, "twelve": 188}, "12": {"common": 156, "eight": 156, "twelve": 188}, "13": {"common": 156, "eight": 156, "twelve": 188}, "14": {"common": 129, "eight": 133, "twelve": 176}, "15": {"common": 129, "eight": 133, "twelve": 176}, "16": {"common": 151, "eight": 151, "twelve": 182}, "17": {"common": 151, "eight": 151, "twelve": 182}, "18": {"common": 194, "eight": 194, "twelve": 200}, "19": {"common": 194, "eight": 194, "twelve": 200}, "2": {"common": 159, "eight": 195, "twelve": 162}, "20": {"common": 192, "eight": 192, "twelve": 196}, "21": {"common": 192, "eight": 192, "twelve": 196}, "22": {"common": 183, "eight": 183, "twelve": 196}, "23": {"common": 183, "eight": 183, "twelve": 196}, "24": {"common": 156, "eight": 156, "twelve": 188}, "25": {"common": 156, "eight": 156, "twelve": 188}, "26": {"common": 129, "eight": 133, "twelve": 176}, "27": {"common": 129, "eight": 133, "twelve": 176}, "28": {"common": 256, "eight": 256, "twelve": 256}, "29": {"common": 256, "eight": 256, "twelve": 256}, "3": {"common": 159, "eight": 195, "twelve": 162}, "30": {"common": 192, "eight": 192, "twelve": 192}, "31": {"common": 192, "eight": 192, "twelve": 192}, "4": {"common": 151, "eight": 151, "twelve": 182}, "5": {"common": 151, "eight": 151, "twelve": 182}, "6": {"common": 194, "eight": 194, "twelve": 200}, "7": {"common": 194, "eight": 194, "twelve": 200}, "8": {"common": 165, "eight": 165, "twelve": 184}, "9": {"common": 165, "eight": 165, "twelve": 184}}}, {"joinable": 30, "l": [1, 0, 0, 0], "of": 30, "per_lift": {"10": {"common": 192, "eight": 192, "twelve": 196}, "11": {"common": 192, "eight": 192, "twelve": 196}, "12": {"common": 166, "eight": 166, "twelve": 170}, "13": {"common": 166, "eight": 166, "twelve": 170}, "14": {"common": 155, "eight": 161, "twelve": 166}, "15": {"common": 155, "eight": 161, "twelve": 166}, "16": {"common": 105, "eight": 107, "twelve": 134}, "17": {"common": 105, "eight": 107, "twelve": 134}, "18": {"common": 160, "eight": 160, "twelve": 162}, "19": {"common": 160, "eight": 160, "twelve": 162}, "2": {"common": 255, "eight": 255, "twelve": 255}, "20": {"common": 196, "eight": 196, "twelve": 196}, "21": {"common": 196, "eight": 196, "twelve": 196}, "22": {"common": 183, "eight": 185, "twelve": 194}, "23": {"common": 183, "eight": 185, "twelve": 194}, "24": {"common": 166, "eight": 166, "twelve": 170}, "25": {"common": 166, "eight": 166, "twelve": 170}, "26": {"common": 155, "eight": 161, "twelve": 166}, "27": {"common": 155, "eight": 161, "twelve": 166}, "28": {"common": 188, "eight": 200, "twelve": 188}, "29": {"common": 188, "eight": 200, "twelve": 188}, "3": {"common": 255, "eight": 255, "twelve": 255}, "30": {"common": 168, "eight": 208, "twelve": 168}, "31": {"common": 168, "eight": 208, "twelve": 168}, "4": {"common": 105, "eight": 107, "twelve": 134}, "5": {"common": 105, "eight": 107, "twelve": 134}, "6": {"common": 160, "eight": 160, "twelve": 162}, "7": {"common": 160, "eight": 160, "twelve": 162}, "8": {"common": 135, "eight": 135, "twelve": 144}, "9": {"common": 135, "eight": 135, "twelve": 144}}}, {"joinable": 30, "l": [1, 0, 1, 1], "of": 30, "per_lift": {"10": {"common": 132, "eight": 132, "twelve": 164}, "11": {"common": 132, "eight": 132, "twelve": 164}, "12": {"common": 164, "eight": 164, "twelve": 200}, "13": {"common": 164, "eight": 164, "twelve": 200}, "14": {"common": 132, "eight": 132, "twelve": 188}, "15": {"common": 132, "eight": 132, "twelve": 188}, "16": {"common": 159, "eight": 159, "twelve": 176}, "17": {"common": 159, "eight": 159, "twelve": 176}, "18": {"common": 72, "eight": 72, "twelve": 162}, "19": {"common": 72, "eight": 72, "twelve": 162}, "2": {"common": 113, "eight": 113, "twelve": 159}, "20": {"common": 156, "eight": 156, "twelve": 196}, "21": {"common": 156, "eight": 156, "twelve": 196}, "22": {"common": 173, "eight": 177, "twelve": 186}, "23": {"common": 173, "eight": 177, "twelve": 186}, "24": {"common": 160, "eight": 160, "twelve": 170}, "25": {"common": 160, "eight": 160, "twelve": 170}, "26": {"common": 255, "eight": 255, "twelve": 256}, "27": {"common": 255, "eight": 255, "twelve": 256}, "28": {"common": 90, "eight": 94, "twelve": 184}, "29": {"common": 90, "eight": 94, "twelve": 184}, "3": {"common": 113, "eight": 113, "twelve": 159}, "30": {"common": 168, "eight": 168, "twelve": 200}, "31": {"common": 168, "eight": 168, "twelve": 200}, "4": {"common": 159, "eight": 159, "twelve": 200}, "5": {"common": 159, "eight": 159, "twelve": 200}, "6": {"common": 184, "eight": 184, "twelve": 200}, "7": {"common": 184, "eight": 184, "twelve": 200}, "8": {"common": 109, "eight": 109, "twelve": 166}, "9": {"common": 109, "eight": 109, "twelve": 166}}}, {"joinable": 30, "l": [1, 1, 0, 1], "of": 30, "per_lift": {"10": {"common": 176, "eight": 184, "twelve": 180}, "11": {"common": 176, "eight": 184, "twelve": 180}, "12": {"common": 176, "eight": 176, "twelve": 200}, "13": {"common": 176, "eight": 176, "twelve": 200}, "14": {"common": 128, "eight": 128, "twelve": 184}, "15": {"common": 128, "eight": 128, "twelve": 184}, "16": {"common": 144, "eight": 144, "twelve": 188}, "17": {"common": 144, "eight": 144, "twelve": 188}, "18": {"common": 136, "eight": 136, "twelve": 188}, "19": {"common": 136, "eight": 136, "twelve": 188}, "2": {"common": 165, "eight": 165, "twelve": 180}, "20": {"common": 184, "eight": 184, "twelve": 196}, "21": {"common": 184, "eight": 184, "twelve": 196}, "22": {"common": 255, "eight": 255, "twelve": 256}, "23": {"common": 255, "eight": 255, "twelve": 256}, "24": {"common": 176, "eight": 176, "twelve": 200}, "25": {"common": 176, "eight": 176, "twelve": 200}, "26": {"common": 128, "eight": 128, "twelve": 184}, "27": {"common": 128, "eight": 128, "twelve": 184}, "28": {"common": 188, "eight": 188, "twelve": 196}, "29": {"common": 188, "eight": 188, "twelve": 196}, "3": {"common": 165, "eight": 165, "twelve": 180}, "30": {"common": 184, "eight": 184, "twelve": 208}, "31": {"common": 184, "eight": 184, "twelve": 208}, "4": {"common": 144, "eight": 144, "twelve": 188}, "5": {"common": 144, "eight": 144, "twelve": 188}, "6": {"common": 136, "eight": 136, "twelve": 188}, "7": {"common": 136, "eight": 136, "twelve": 188}, "8": {"common": 177, "eight": 177, "twelve": 200}, "9": {"common": 177, "eight": 177, "twelve": 200}}}, {"joinable": 30, "l": [1, 1, 1, 0], "of": 30, "per_lift": {"10": {"common": 132, "eight": 132, "twelve": 164}, "11": {"common": 132, "eight": 132, "twelve": 164}, "12": {"common": 160, "eight": 160, "twelve": 170}, "13": {"common": 160, "eight": 160, "twelve": 170}, "14": {"common": 255, "eight": 255, "twelve": 256}, "15": {"common": 255, "eight": 255, "twelve": 256}, "16": {"common": 159, "eight": 159, "twelve": 200}, "17": {"common": 159, "eight": 159, "twelve": 200}, "18": {"common": 184, "eight": 184, "twelve": 200}, "19": {"common": 184, "eight": 184, "twelve": 200}, "2": {"common": 113, "eight": 113, "twelve": 159}, "20": {"common": 156, "eight": 156, "twelve": 196}, "21": {"common": 156, "eight": 156, "twelve": 196}, "22": {"common": 173, "eight": 177, "twelve": 186}, "23": {"common": 173, "eight": 177, "twelve": 186}, "24": {"common": 164, "eight": 164, "twelve": 200}, "25": {"common": 164, "eight": 164, "twelve": 200}, "26": {"common": 132, "eight": 132, "twelve": 188}, "27": {"common": 132, "eight": 132, "twelve": 188}, "28": {"common": 90, "eight": 94, "twelve": 184}, "29": {"common": 90, "eight": 94, "twelve": 184}, "3": {"common": 113, "eight": 113, "twelve": 159}, "30": {"common": 168, "eight": 168, "twelve": 200}, "31": {"common": 168, "eight": 168, "twelve": 200}, "4": {"common": 159, "eight": 159, "twelve": 176}, "5": {"common": 159, "eight": 159, "twelve": 176}, "6": {"common": 72, "eight": 72, "twelve": 162}, "7": {"common": 72, "eight": 72, "twelve": 162}, "8": {"common": 109, "eight": 109, "twelve": 166}, "9": {"common": 109, "eight": 109, "twelve": 166}}}], "what": "B_8(t) intersect B_12(t), all 240 quadratic lifts of the layer"}}
{"kind": "extension4", "payload": {"cells_rechecked": [0, 1, 6, 7, 8, 9, 10, 11], "claim": "cells 2..5 of the ring of 12 read the same five bits as cells 2..5 of the ring of 8, so an 8-collision needs only the eight extension-touching cells re-closed; the base vertex is then shared by construction, because the first four bits were not touched", "defect_preserving": "u = v leaves the difference word supported in the first eight bits, which is the period-12 analogue of the same defect", "lifts_total": 240, "lifts_without_extensible_pair": 0, "obligations_failed": 0, "pairs_examined": 2812, "pairs_without_any_extension": 12, "problems": [], "reps": [{"l": [0, 0, 0, 1], "least_extensible_lift": 4, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 16, "pairs": 276, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "11": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "12": {"defect_preserving": 8, "extensible": 16, "pairs": 24}, "13": {"defect_preserving": 8, "extensible": 16, "pairs": 24}, "14": {"defect_preserving": 10, "extensible": 50, "pairs": 88}, "15": {"defect_preserving": 10, "extensible": 50, "pairs": 88}, "16": {"defect_preserving": 42, "extensible": 102, "pairs": 120}, "17": {"defect_preserving": 42, "extensible": 102, "pairs": 120}, "18": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "19": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "2": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "20": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "21": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "22": {"defect_preserving": 44, "extensible": 44, "pairs": 56}, "23": {"defect_preserving": 44, "extensible": 44, "pairs": 56}, "24": {"defect_preserving": 16, "extensible": 16, "pairs": 32}, "25": {"defect_preserving": 16, "extensible": 16, "pairs": 32}, "26": {"defect_preserving": 26, "extensible": 50, "pairs": 96}, "27": {"defect_preserving": 26, "extensible": 50, "pairs": 96}, "28": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "29": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "3": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "30": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "31": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "4": {"defect_preserving": 2, "extensible": 10, "pairs": 80}, "5": {"defect_preserving": 2, "extensible": 10, "pairs": 80}, "6": {"defect_preserving": 0, "extensible": 16, "pairs": 16}, "7": {"defect_preserving": 0, "extensible": 16, "pairs": 16}, "8": {"defect_preserving": 4, "extensible": 12, "pairs": 16}, "9": {"defect_preserving": 4, "extensible": 12, "pairs": 16}}, "signature": 16, "unextended": []}, {"l": [0, 0, 1, 0], "least_extensible_lift": 8, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 32, "pairs": 280, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 80, "extensible": 80, "pairs": 80}, "11": {"defect_preserving": 80, "extensible": 80, "pairs": 80}, "12": {"defect_preserving": 32, "extensible": 36, "pairs": 48}, "13": {"defect_preserving": 32, "extensible": 36, "pairs": 48}, "14": {"defect_preserving": 18, "extensible": 18, "pairs": 32}, "15": {"defect_preserving": 18, "extensible": 18, "pairs": 32}, "16": {"defect_preserving": 2, "extensible": 8, "pairs": 16}, "17": {"defect_preserving": 2, "extensible": 8, "pairs": 16}, "18": {"defect_preserving": 32, "extensible": 32, "pairs": 32}, "19": {"defect_preserving": 32, "extensible": 32, "pairs": 32}, "2": {"defect_preserving": 96, "extensible": 96, "pairs": 96}, "20": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "21": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "22": {"defect_preserving": 60, "extensible": 92, "pairs": 104}, "23": {"defect_preserving": 60, "extensible": 92, "pairs": 104}, "24": {"defect_preserving": 32, "extensible": 36, "pairs": 48}, "25": {"defect_preserving": 32, "extensible": 36, "pairs": 48}, "26": {"defect_preserving": 18, "extensible": 18, "pairs": 32}, "27": {"defect_preserving": 18, "extensible": 18, "pairs": 32}, "28": {"defect_preserving": 28, "extensible": 38, "pairs": 96}, "29": {"defect_preserving": 28, "extensible": 38, "pairs": 96}, "3": {"defect_preserving": 96, "extensible": 96, "pairs": 96}, "30": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "31": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "4": {"defect_preserving": 2, "extensible": 8, "pairs": 16}, "5": {"defect_preserving": 2, "extensible": 8, "pairs": 16}, "6": {"defect_preserving": 32, "extensible": 32, "pairs": 32}, "7": {"defect_preserving": 32, "extensible": 32, "pairs": 32}, "8": {"defect_preserving": 44, "extensible": 44, "pairs": 96}, "9": {"defect_preserving": 44, "extensible": 44, "pairs": 96}}, "signature": 8, "unextended": []}, {"l": [0, 1, 0, 0], "least_extensible_lift": 4, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 16, "pairs": 276, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "11": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "12": {"defect_preserving": 16, "extensible": 20, "pairs": 32}, "13": {"defect_preserving": 16, "extensible": 20, "pairs": 32}, "14": {"defect_preserving": 26, "extensible": 52, "pairs": 96}, "15": {"defect_preserving": 26, "extensible": 52, "pairs": 96}, "16": {"defect_preserving": 2, "extensible": 10, "pairs": 80}, "17": {"defect_preserving": 2, "extensible": 10, "pairs": 80}, "18": {"defect_preserving": 0, "extensible": 16, "pairs": 16}, "19": {"defect_preserving": 0, "extensible": 16, "pairs": 16}, "2": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "20": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "21": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "22": {"defect_preserving": 44, "extensible": 44, "pairs": 56}, "23": {"defect_preserving": 44, "extensible": 44, "pairs": 56}, "24": {"defect_preserving": 8, "extensible": 12, "pairs": 24}, "25": {"defect_preserving": 8, "extensible": 12, "pairs": 24}, "26": {"defect_preserving": 10, "extensible": 62, "pairs": 88}, "27": {"defect_preserving": 10, "extensible": 62, "pairs": 88}, "28": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "29": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "3": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "30": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "31": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "4": {"defect_preserving": 42, "extensible": 102, "pairs": 120}, "5": {"defect_preserving": 42, "extensible": 102, "pairs": 120}, "6": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "7": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "8": {"defect_preserving": 4, "extensible": 12, "pairs": 16}, "9": {"defect_preserving": 4, "extensible": 12, "pairs": 16}}, "signature": 4, "unextended": []}, {"l": [0, 1, 1, 1], "least_extensible_lift": 8, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 18, "pairs": 396, "pairs_without_any_extension": 12, "per_lift": {"10": {"defect_preserving": 64, "extensible": 80, "pairs": 80}, "11": {"defect_preserving": 64, "extensible": 80, "pairs": 80}, "12": {"defect_preserving": 8, "extensible": 8, "pairs": 40}, "13": {"defect_preserving": 8, "extensible": 8, "pairs": 40}, "14": {"defect_preserving": 10, "extensible": 18, "pairs": 24}, "15": {"defect_preserving": 10, "extensible": 18, "pairs": 24}, "16": {"defect_preserving": 10, "extensible": 14, "pairs": 24}, "17": {"defect_preserving": 10, "extensible": 14, "pairs": 24}, "18": {"defect_preserving": 8, "extensible": 12, "pairs": 40}, "19": {"defect_preserving": 8, "extensible": 12, "pairs": 40}, "2": {"defect_preserving": 128, "extensible": 140, "pairs": 224}, "20": {"defect_preserving": 32, "extensible": 56, "pairs": 72}, "21": {"defect_preserving": 32, "extensible": 56, "pairs": 72}, "22": {"defect_preserving": 60, "extensible": 76, "pairs": 104}, "23": {"defect_preserving": 60, "extensible": 76, "pairs": 104}, "24": {"defect_preserving": 8, "extensible": 8, "pairs": 40}, "25": {"defect_preserving": 8, "extensible": 8, "pairs": 40}, "26": {"defect_preserving": 10, "extensible": 18, "pairs": 24}, "27": {"defect_preserving": 10, "extensible": 18, "pairs": 24}, "28": {"defect_preserving": 92, "extensible": 138, "pairs": 192}, "29": {"defect_preserving": 92, "extensible": 138, "pairs": 192}, "3": {"defect_preserving": 128, "extensible": 140, "pairs": 224}, "30": {"defect_preserving": 48, "extensible": 48, "pairs": 48}, "31": {"defect_preserving": 48, "extensible": 48, "pairs": 48}, "4": {"defect_preserving": 10, "extensible": 14, "pairs": 24}, "5": {"defect_preserving": 10, "extensible": 14, "pairs": 24}, "6": {"defect_preserving": 8, "extensible": 12, "pairs": 40}, "7": {"defect_preserving": 8, "extensible": 12, "pairs": 40}, "8": {"defect_preserving": 4, "extensible": 14, "pairs": 96}, "9": {"defect_preserving": 4, "extensible": 14, "pairs": 96}}, "signature": 28, "unextended": [{"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 15, "y": 90}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 37, "y": 112}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 60, "y": 105}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 90, "y": 15}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 105, "y": 60}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 112, "y": 37}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 143, "y": 218}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 150, "y": 195}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 165, "y": 240}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 195, "y": 150}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 218, "y": 143}, {"eight": [2, 3, 8, 9, 22, 23, 28, 29], "route": "D3", "x": 240, "y": 165}]}, {"l": [1, 0, 0, 0], "least_extensible_lift": 40, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 90, "pairs": 752, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 208, "extensible": 208, "pairs": 208}, "11": {"defect_preserving": 208, "extensible": 208, "pairs": 208}, "12": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "13": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "14": {"defect_preserving": 90, "extensible": 90, "pairs": 104}, "15": {"defect_preserving": 90, "extensible": 90, "pairs": 104}, "16": {"defect_preserving": 42, "extensible": 42, "pairs": 56}, "17": {"defect_preserving": 42, "extensible": 42, "pairs": 56}, "18": {"defect_preserving": 136, "extensible": 136, "pairs": 136}, "19": {"defect_preserving": 136, "extensible": 136, "pairs": 136}, "2": {"defect_preserving": 480, "extensible": 480, "pairs": 480}, "20": {"defect_preserving": 40, "extensible": 40, "pairs": 72}, "21": {"defect_preserving": 40, "extensible": 40, "pairs": 72}, "22": {"defect_preserving": 156, "extensible": 160, "pairs": 200}, "23": {"defect_preserving": 156, "extensible": 160, "pairs": 200}, "24": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "25": {"defect_preserving": 40, "extensible": 44, "pairs": 56}, "26": {"defect_preserving": 90, "extensible": 90, "pairs": 104}, "27": {"defect_preserving": 90, "extensible": 90, "pairs": 104}, "28": {"defect_preserving": 92, "extensible": 92, "pairs": 192}, "29": {"defect_preserving": 92, "extensible": 92, "pairs": 192}, "3": {"defect_preserving": 480, "extensible": 480, "pairs": 480}, "30": {"defect_preserving": 112, "extensible": 112, "pairs": 176}, "31": {"defect_preserving": 112, "extensible": 112, "pairs": 176}, "4": {"defect_preserving": 42, "extensible": 42, "pairs": 56}, "5": {"defect_preserving": 42, "extensible": 42, "pairs": 56}, "6": {"defect_preserving": 136, "extensible": 136, "pairs": 136}, "7": {"defect_preserving": 136, "extensible": 136, "pairs": 136}, "8": {"defect_preserving": 44, "extensible": 44, "pairs": 96}, "9": {"defect_preserving": 44, "extensible": 44, "pairs": 96}}, "signature": 2, "unextended": []}, {"l": [1, 0, 1, 1], "least_extensible_lift": 4, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 16, "pairs": 276, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "11": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "12": {"defect_preserving": 0, "extensible": 4, "pairs": 16}, "13": {"defect_preserving": 0, "extensible": 4, "pairs": 16}, "14": {"defect_preserving": 2, "extensible": 30, "pairs": 80}, "15": {"defect_preserving": 2, "extensible": 30, "pairs": 80}, "16": {"defect_preserving": 2, "extensible": 66, "pairs": 80}, "17": {"defect_preserving": 2, "extensible": 66, "pairs": 80}, "18": {"defect_preserving": 0, "extensible": 16, "pairs": 16}, "19": {"defect_preserving": 0, "extensible": 16, "pairs": 16}, "2": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "20": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "21": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "22": {"defect_preserving": 12, "extensible": 12, "pairs": 24}, "23": {"defect_preserving": 12, "extensible": 12, "pairs": 24}, "24": {"defect_preserving": 24, "extensible": 28, "pairs": 40}, "25": {"defect_preserving": 24, "extensible": 28, "pairs": 40}, "26": {"defect_preserving": 46, "extensible": 164, "pairs": 168}, "27": {"defect_preserving": 46, "extensible": 164, "pairs": 168}, "28": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "29": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "3": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "30": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "31": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "4": {"defect_preserving": 10, "extensible": 70, "pairs": 88}, "5": {"defect_preserving": 10, "extensible": 70, "pairs": 88}, "6": {"defect_preserving": 20, "extensible": 64, "pairs": 88}, "7": {"defect_preserving": 20, "extensible": 64, "pairs": 88}, "8": {"defect_preserving": 4, "extensible": 12, "pairs": 16}, "9": {"defect_preserving": 4, "extensible": 12, "pairs": 16}}, "signature": 26, "unextended": []}, {"l": [1, 1, 0, 1], "least_extensible_lift": 2, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 14, "pairs": 280, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 32, "extensible": 32, "pairs": 80}, "11": {"defect_preserving": 32, "extensible": 32, "pairs": 80}, "12": {"defect_preserving": 0, "extensible": 4, "pairs": 32}, "13": {"defect_preserving": 0, "extensible": 4, "pairs": 32}, "14": {"defect_preserving": 2, "extensible": 6, "pairs": 16}, "15": {"defect_preserving": 2, "extensible": 6, "pairs": 16}, "16": {"defect_preserving": 2, "extensible": 2, "pairs": 16}, "17": {"defect_preserving": 2, "extensible": 2, "pairs": 16}, "18": {"defect_preserving": 0, "extensible": 32, "pairs": 32}, "19": {"defect_preserving": 0, "extensible": 32, "pairs": 32}, "2": {"defect_preserving": 16, "extensible": 56, "pairs": 96}, "20": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "21": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "22": {"defect_preserving": 116, "extensible": 198, "pairs": 200}, "23": {"defect_preserving": 116, "extensible": 198, "pairs": 200}, "24": {"defect_preserving": 0, "extensible": 4, "pairs": 32}, "25": {"defect_preserving": 0, "extensible": 4, "pairs": 32}, "26": {"defect_preserving": 2, "extensible": 6, "pairs": 16}, "27": {"defect_preserving": 2, "extensible": 6, "pairs": 16}, "28": {"defect_preserving": 28, "extensible": 38, "pairs": 96}, "29": {"defect_preserving": 28, "extensible": 38, "pairs": 96}, "3": {"defect_preserving": 16, "extensible": 56, "pairs": 96}, "30": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "31": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "4": {"defect_preserving": 2, "extensible": 2, "pairs": 16}, "5": {"defect_preserving": 2, "extensible": 2, "pairs": 16}, "6": {"defect_preserving": 0, "extensible": 32, "pairs": 32}, "7": {"defect_preserving": 0, "extensible": 32, "pairs": 32}, "8": {"defect_preserving": 4, "extensible": 14, "pairs": 96}, "9": {"defect_preserving": 4, "extensible": 14, "pairs": 96}}, "signature": 22, "unextended": []}, {"l": [1, 1, 1, 0], "least_extensible_lift": 4, "lifts_with_no_extensible_pair": [], "median_extensible_lift": 16, "pairs": 276, "pairs_without_any_extension": 0, "per_lift": {"10": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "11": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "12": {"defect_preserving": 24, "extensible": 24, "pairs": 40}, "13": {"defect_preserving": 24, "extensible": 24, "pairs": 40}, "14": {"defect_preserving": 46, "extensible": 164, "pairs": 168}, "15": {"defect_preserving": 46, "extensible": 164, "pairs": 168}, "16": {"defect_preserving": 10, "extensible": 62, "pairs": 88}, "17": {"defect_preserving": 10, "extensible": 62, "pairs": 88}, "18": {"defect_preserving": 20, "extensible": 64, "pairs": 88}, "19": {"defect_preserving": 20, "extensible": 64, "pairs": 88}, "2": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "20": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "21": {"defect_preserving": 8, "extensible": 8, "pairs": 8}, "22": {"defect_preserving": 12, "extensible": 12, "pairs": 24}, "23": {"defect_preserving": 12, "extensible": 12, "pairs": 24}, "24": {"defect_preserving": 0, "extensible": 8, "pairs": 16}, "25": {"defect_preserving": 0, "extensible": 8, "pairs": 16}, "26": {"defect_preserving": 2, "extensible": 18, "pairs": 80}, "27": {"defect_preserving": 2, "extensible": 18, "pairs": 80}, "28": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "29": {"defect_preserving": 4, "extensible": 4, "pairs": 16}, "3": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "30": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "31": {"defect_preserving": 16, "extensible": 16, "pairs": 16}, "4": {"defect_preserving": 2, "extensible": 66, "pairs": 80}, "5": {"defect_preserving": 2, "extensible": 66, "pairs": 80}, "6": {"defect_preserving": 0, "extensible": 8, "pairs": 16}, "7": {"defect_preserving": 0, "extensible": 8, "pairs": 16}, "8": {"defect_preserving": 4, "extensible": 12, "pairs": 16}, "9": {"defect_preserving": 4, "extensible": 12, "pairs": 16}}, "signature": 14, "unextended": []}], "routes": "the pairs offered are the three defect shapes of Q12h and translate-by-four", "unconditional_form_holds": false, "unextended_printed": 12, "what": "the +4 extension: an 8-collision pair x, y and four bits u, v with F(x|u) = F(y|v) on the ring of 12"}}
{"kind": "regions", "payload": {"cases_by_orbit": {"0/0/0/1": [18, 12, 18, 10], "0/1/1/1": [13, 21, 22, 22]}, "cases_total": 136, "claim": "a case is four words (x, y, u, v); it gives a closed differentiating 8-walk and a closed 12-walk through the SAME base vertex, because x and y are the first eight bits of both words", "lifts_covered": 240, "lifts_total": 240, "obligations_failed": 0, "problems": [], "reps": [{"cases": [{"carries": [10, 13, 16, 23], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [1, 4], "positives": [0, 2, 3], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t1 = 0 and t4 = 0"}, {"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [3], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1 and t3 = 0"}], "eight_size": 4, "region": [10, 13, 16, 23], "route": "D2", "twelve_size": 4, "u": 2, "v": 2, "word_x": 549, "word_y": 550, "x": 37, "y": 38}, {"carries": [17, 22, 25, 30], "condition": [{"negatives": [1, 2], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0"}, {"negatives": [0], "positives": [1, 2, 4], "text": "t1 = 1 and t2 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 4, "region": [17, 22, 25, 30], "route": "D1", "twelve_size": 4, "u": 9, "v": 9, "word_x": 2458, "word_y": 2459, "x": 154, "y": 155}, {"carries": [7, 15], "condition": [{"negatives": [4], "positives": [0, 1, 2], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 0"}], "eight_size": 16, "region": [7, 15], "route": "D3", "twelve_size": 2, "u": 6, "v": 5, "word_x": 1576, "word_y": 1405, "x": 40, "y": 125}, {"carries": [6, 14], "condition": [{"negatives": [0, 4], "positives": [1, 2], "text": "t1 = 1 and t2 = 1 and t0 = 0 and t4 = 0"}], "eight_size": 16, "region": [6, 14], "route": "D3", "twelve_size": 2, "u": 1, "v": 2, "word_x": 313, "word_y": 620, "x": 57, "y": 108}, {"carries": [11, 20], "condition": [{"negatives": [2, 4], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t2 = 0 and t4 = 0"}, {"negatives": [0, 1, 3], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [11, 20], "route": "D2", "twelve_size": 2, "u": 1, "v": 1, "word_x": 276, "word_y": 279, "x": 20, "y": 23}, {"carries": [18, 26], "condition": [{"negatives": [0, 2], "positives": [1, 4], "text": "t1 = 1 and t4 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 2, "region": [18, 26], "route": "D1", "twelve_size": 2, "u": 0, "v": 0, "word_x": 10, "word_y": 11, "x": 10, "y": 11}, {"carries": [19, 27], "condition": [{"negatives": [2], "positives": [0, 1, 4], "text": "t0 = 1 and t1 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 2, "region": [19, 27], "route": "D1", "twelve_size": 2, "u": 1, "v": 1, "word_x": 282, "word_y": 283, "x": 26, "y": 27}, {"carries": [24, 31], "condition": [{"negatives": [0, 1, 2], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}, {"negatives": [], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1"}], "eight_size": 4, "region": [16, 23, 24, 31], "route": "D1", "twelve_size": 4, "u": 1, "v": 1, "word_x": 274, "word_y": 275, "x": 18, "y": 19}, {"carries": [3], "condition": [{"negatives": [2, 3, 4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [3], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 271, "word_y": 496, "x": 15, "y": 240}, {"carries": [5], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [5], "route": "T4", "twelve_size": 1, "u": 1, "v": 9, "word_x": 271, "word_y": 2544, "x": 15, "y": 240}, {"carries": [4], "condition": [{"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [4], "route": "T4", "twelve_size": 1, "u": 6, "v": 14, "word_x": 1551, "word_y": 3824, "x": 15, "y": 240}, {"carries": [2], "condition": [{"negatives": [0, 2, 3, 4], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [2], "route": "T4", "twelve_size": 1, "u": 14, "v": 14, "word_x": 3599, "word_y": 3824, "x": 15, "y": 240}, {"carries": [9], "condition": [{"negatives": [1, 2, 4], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [9], "route": "T4", "twelve_size": 1, "u": 0, "v": 10, "word_x": 30, "word_y": 2785, "x": 30, "y": 225}, {"carries": [8], "condition": [{"negatives": [0, 1, 2, 4], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [8], "route": "T4", "twelve_size": 1, "u": 5, "v": 15, "word_x": 1310, "word_y": 4065, "x": 30, "y": 225}, {"carries": [12], "condition": [{"negatives": [0, 1, 4], "positives": [2, 3], "text": "t2 = 1 and t3 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}], "eight_size": 16, "region": [12], "route": "D3", "twelve_size": 1, "u": 7, "v": 5, "word_x": 1802, "word_y": 1375, "x": 10, "y": 95}, {"carries": [21], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [1, 3], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [10, 21], "route": "D2", "twelve_size": 2, "u": 2, "v": 2, "word_x": 548, "word_y": 551, "x": 36, "y": 39}, {"carries": [29], "condition": [{"negatives": [1], "positives": [0, 2, 3, 4], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 16, "region": [29], "route": "T4", "twelve_size": 1, "u": 2, "v": 2, "word_x": 587, "word_y": 692, "x": 75, "y": 180}, {"carries": [28], "condition": [{"negatives": [0, 1], "positives": [2, 3, 4], "text": "t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [28], "route": "T4", "twelve_size": 1, "u": 11, "v": 11, "word_x": 2891, "word_y": 2996, "x": 75, "y": 180}], "cases_chosen": 18, "covered": 30, "l": [0, 0, 0, 1], "of": 30, "orbit": [0, 0, 0, 1], "pairs_available": 276, "pairs_examined": 276, "routes": {"D1": 4, "D2": 3, "D3": 3, "T4": 8}, "shared_witness_cases": 8, "signature": 16, "uncovered": []}, {"cases": [{"carries": [8, 12, 24, 28], "condition": [{"negatives": [0, 1], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [8, 12, 24, 28], "route": "D3", "twelve_size": 4, "u": 0, "v": 0, "word_x": 5, "word_y": 80, "x": 5, "y": 80}, {"carries": [3, 7, 19, 23], "condition": [{"negatives": [3], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t3 = 0"}], "eight_size": 16, "region": [3, 7, 19, 23], "route": "D3", "twelve_size": 4, "u": 1, "v": 1, "word_x": 261, "word_y": 336, "x": 5, "y": 80}, {"carries": [2, 6, 18, 22], "condition": [{"negatives": [0, 3], "positives": [1], "text": "t1 = 1 and t0 = 0 and t3 = 0"}], "eight_size": 16, "region": [2, 6, 18, 22], "route": "D3", "twelve_size": 4, "u": 4, "v": 4, "word_x": 1029, "word_y": 1104, "x": 5, "y": 80}, {"carries": [9, 13, 25, 29], "condition": [{"negatives": [1], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0"}], "eight_size": 16, "region": [9, 13, 25, 29], "route": "D3", "twelve_size": 4, "u": 5, "v": 5, "word_x": 1285, "word_y": 1360, "x": 5, "y": 80}, {"carries": [10, 14, 26, 30], "condition": [{"negatives": [0], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0"}], "eight_size": 4, "region": [10, 14, 26, 30], "route": "D1", "twelve_size": 4, "u": 0, "v": 0, "word_x": 4, "word_y": 5, "x": 4, "y": 5}, {"carries": [11, 15, 27, 31], "condition": [{"negatives": [], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1"}], "eight_size": 4, "region": [11, 15, 27, 31], "route": "D1", "twelve_size": 4, "u": 1, "v": 1, "word_x": 276, "word_y": 277, "x": 20, "y": 21}, {"carries": [16], "condition": [{"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [16], "route": "T4", "twelve_size": 1, "u": 3, "v": 2, "word_x": 783, "word_y": 752, "x": 15, "y": 240}, {"carries": [5], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [5], "route": "T4", "twelve_size": 1, "u": 3, "v": 11, "word_x": 783, "word_y": 3056, "x": 15, "y": 240}, {"carries": [4], "condition": [{"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [4], "route": "T4", "twelve_size": 1, "u": 4, "v": 12, "word_x": 1039, "word_y": 3312, "x": 15, "y": 240}, {"carries": [17], "condition": [{"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [17], "route": "T4", "twelve_size": 1, "u": 13, "v": 12, "word_x": 3343, "word_y": 3312, "x": 15, "y": 240}, {"carries": [20], "condition": [{"negatives": [0, 1, 3], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t3 = 0"}], "eight_size": 1, "region": [20], "route": "D2", "twelve_size": 1, "u": 0, "v": 0, "word_x": 29, "word_y": 30, "x": 29, "y": 30}, {"carries": [21], "condition": [{"negatives": [1, 3], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0 and t3 = 0"}], "eight_size": 1, "region": [21], "route": "D2", "twelve_size": 1, "u": 2, "v": 2, "word_x": 557, "word_y": 558, "x": 45, "y": 46}], "cases_chosen": 12, "covered": 30, "l": [0, 0, 1, 0], "of": 30, "orbit": [0, 0, 0, 1], "pairs_available": 280, "pairs_examined": 280, "routes": {"D1": 2, "D2": 2, "D3": 4, "T4": 4}, "shared_witness_cases": 6, "signature": 8, "uncovered": []}, {"cases": [{"carries": [4, 12, 22, 30], "condition": [{"negatives": [0, 1, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}, {"negatives": [0], "positives": [1, 2, 4], "text": "t1 = 1 and t2 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 4, "region": [4, 12, 22, 30], "route": "D1", "twelve_size": 4, "u": 0, "v": 0, "word_x": 8, "word_y": 9, "x": 8, "y": 9}, {"carries": [5, 13, 23, 31], "condition": [{"negatives": [1, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t4 = 0"}, {"negatives": [], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1"}], "eight_size": 4, "region": [5, 13, 23, 31], "route": "D1", "twelve_size": 4, "u": 2, "v": 2, "word_x": 554, "word_y": 555, "x": 42, "y": 43}, {"carries": [18, 26], "condition": [{"negatives": [0, 2], "positives": [1, 4], "text": "t1 = 1 and t4 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 16, "region": [18, 26], "route": "D3", "twelve_size": 2, "u": 3, "v": 5, "word_x": 778, "word_y": 1375, "x": 10, "y": 95}, {"carries": [19, 27], "condition": [{"negatives": [2], "positives": [0, 1, 4], "text": "t0 = 1 and t1 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 16, "region": [19, 27], "route": "D3", "twelve_size": 2, "u": 2, "v": 4, "word_x": 539, "word_y": 1102, "x": 27, "y": 78}, {"carries": [6, 14], "condition": [{"negatives": [0, 4], "positives": [1, 2], "text": "t1 = 1 and t2 = 1 and t0 = 0 and t4 = 0"}], "eight_size": 2, "region": [6, 14], "route": "D1", "twelve_size": 2, "u": 0, "v": 0, "word_x": 10, "word_y": 11, "x": 10, "y": 11}, {"carries": [7, 15], "condition": [{"negatives": [4], "positives": [0, 1, 2], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 0"}], "eight_size": 2, "region": [7, 15], "route": "D1", "twelve_size": 2, "u": 1, "v": 1, "word_x": 282, "word_y": 283, "x": 26, "y": 27}, {"carries": [10, 20], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [0, 1, 3], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [10, 20], "route": "D2", "twelve_size": 2, "u": 0, "v": 0, "word_x": 9, "word_y": 10, "x": 9, "y": 10}, {"carries": [11, 25], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [2, 4], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t2 = 0 and t4 = 0"}, {"negatives": [3], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1 and t3 = 0"}, {"negatives": [1, 2], "positives": [0, 3, 4], "text": "t0 = 1 and t3 = 1 and t4 = 1 and t1 = 0 and t2 = 0"}], "eight_size": 4, "region": [5, 11, 23, 25], "route": "D2", "twelve_size": 4, "u": 6, "v": 6, "word_x": 1645, "word_y": 1646, "x": 109, "y": 110}, {"carries": [16], "condition": [{"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [16], "route": "T4", "twelve_size": 1, "u": 7, "v": 6, "word_x": 1807, "word_y": 1776, "x": 15, "y": 240}, {"carries": [3], "condition": [{"negatives": [2, 3, 4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [3], "route": "T4", "twelve_size": 1, "u": 7, "v": 7, "word_x": 1807, "word_y": 2032, "x": 15, "y": 240}, {"carries": [2], "condition": [{"negatives": [0, 2, 3, 4], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [2], "route": "T4", "twelve_size": 1, "u": 8, "v": 8, "word_x": 2063, "word_y": 2288, "x": 15, "y": 240}, {"carries": [17], "condition": [{"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [17], "route": "T4", "twelve_size": 1, "u": 9, "v": 8, "word_x": 2319, "word_y": 2288, "x": 15, "y": 240}, {"carries": [8], "condition": [{"negatives": [0, 1, 2, 4], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [8], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"carries": [29], "condition": [{"negatives": [1], "positives": [0, 2, 3, 4], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 16, "region": [29], "route": "T4", "twelve_size": 1, "u": 2, "v": 2, "word_x": 542, "word_y": 737, "x": 30, "y": 225}, {"carries": [9], "condition": [{"negatives": [1, 2, 4], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [9], "route": "T4", "twelve_size": 1, "u": 2, "v": 8, "word_x": 542, "word_y": 2273, "x": 30, "y": 225}, {"carries": [21], "condition": [{"negatives": [2, 4], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t2 = 0 and t4 = 0"}, {"negatives": [1, 3], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [11, 21], "route": "D2", "twelve_size": 2, "u": 3, "v": 3, "word_x": 825, "word_y": 826, "x": 57, "y": 58}, {"carries": [24], "condition": [{"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}], "eight_size": 16, "region": [24], "route": "D3", "twelve_size": 1, "u": 7, "v": 5, "word_x": 1832, "word_y": 1405, "x": 40, "y": 125}, {"carries": [28], "condition": [{"negatives": [0, 1], "positives": [2, 3, 4], "text": "t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [28], "route": "T4", "twelve_size": 1, "u": 11, "v": 11, "word_x": 2846, "word_y": 3041, "x": 30, "y": 225}], "cases_chosen": 18, "covered": 30, "l": [0, 1, 0, 0], "of": 30, "orbit": [0, 0, 0, 1], "pairs_available": 276, "pairs_examined": 276, "routes": {"D1": 4, "D2": 3, "D3": 3, "T4": 8}, "shared_witness_cases": 8, "signature": 4, "uncovered": []}, {"cases": [{"carries": [2, 10, 18, 26], "condition": [{"negatives": [0, 2], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 4, "region": [2, 10, 18, 26], "route": "D2", "twelve_size": 4, "u": 2, "v": 2, "word_x": 544, "word_y": 547, "x": 32, "y": 35}, {"carries": [3, 7, 11, 15], "condition": [{"negatives": [4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t4 = 0"}], "eight_size": 4, "region": [3, 7, 11, 15], "route": "D2", "twelve_size": 4, "u": 1, "v": 1, "word_x": 272, "word_y": 275, "x": 16, "y": 19}, {"carries": [6, 14, 19, 27], "condition": [{"negatives": [0, 4], "positives": [1, 2], "text": "t1 = 1 and t2 = 1 and t0 = 0 and t4 = 0"}, {"negatives": [2], "positives": [0, 1, 4], "text": "t0 = 1 and t1 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 4, "region": [6, 14, 19, 27], "route": "D2", "twelve_size": 4, "u": 3, "v": 3, "word_x": 817, "word_y": 818, "x": 49, "y": 50}, {"carries": [4, 25, 30], "condition": [{"negatives": [2, 3, 4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [1, 2], "positives": [0, 3, 4], "text": "t0 = 1 and t3 = 1 and t4 = 1 and t1 = 0 and t2 = 0"}, {"negatives": [0], "positives": [1, 2, 3, 4], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 4, "region": [3, 4, 25, 30], "route": "D2", "twelve_size": 4, "u": 5, "v": 5, "word_x": 1361, "word_y": 1362, "x": 81, "y": 82}, {"carries": [5, 24, 31], "condition": [{"negatives": [0, 2, 3, 4], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}, {"negatives": [], "positives": [0, 1, 2, 3, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1"}], "eight_size": 4, "region": [2, 5, 24, 31], "route": "D2", "twelve_size": 4, "u": 2, "v": 2, "word_x": 549, "word_y": 550, "x": 37, "y": 38}, {"carries": [22, 29], "condition": [{"negatives": [0, 3], "positives": [1, 2, 4], "text": "t1 = 1 and t2 = 1 and t4 = 1 and t0 = 0 and t3 = 0"}, {"negatives": [1], "positives": [0, 2, 3, 4], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 16, "region": [22, 29], "route": "T4", "twelve_size": 2, "u": 2, "v": 4, "word_x": 542, "word_y": 1249, "x": 30, "y": 225}, {"carries": [23, 28], "condition": [{"negatives": [3], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1 and t3 = 0"}, {"negatives": [0, 1], "positives": [2, 3, 4], "text": "t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [23, 28], "route": "T4", "twelve_size": 2, "u": 11, "v": 13, "word_x": 2846, "word_y": 3553, "x": 30, "y": 225}, {"carries": [12, 16], "condition": [{"negatives": [0, 2, 3, 4], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 1, 4], "positives": [2, 3], "text": "t2 = 1 and t3 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}, {"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [0], "positives": [1, 2, 3, 4], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 4, "region": [2, 12, 16, 30], "route": "D2", "twelve_size": 4, "u": 6, "v": 6, "word_x": 1645, "word_y": 1646, "x": 109, "y": 110}, {"carries": [13, 17], "condition": [{"negatives": [2, 3, 4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [1, 4], "positives": [0, 2, 3], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t1 = 0 and t4 = 0"}, {"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [], "positives": [0, 1, 2, 3, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1"}], "eight_size": 4, "region": [3, 13, 17, 31], "route": "D2", "twelve_size": 4, "u": 13, "v": 13, "word_x": 3541, "word_y": 3542, "x": 213, "y": 214}, {"carries": [9], "condition": [{"negatives": [1, 2, 4], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [9], "route": "D3", "twelve_size": 1, "u": 6, "v": 12, "word_x": 1590, "word_y": 3171, "x": 54, "y": 99}, {"carries": [8], "condition": [{"negatives": [0, 1, 2, 4], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [8], "route": "D3", "twelve_size": 1, "u": 3, "v": 9, "word_x": 924, "word_y": 2505, "x": 156, "y": 201}, {"carries": [20], "condition": [{"negatives": [0, 1], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 8, "region": [20, 28], "route": "T4", "twelve_size": 2, "u": 0, "v": 0, "word_x": 3, "word_y": 48, "x": 3, "y": 48}, {"carries": [21], "condition": [{"negatives": [1], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 8, "region": [21, 29], "route": "T4", "twelve_size": 2, "u": 3, "v": 3, "word_x": 771, "word_y": 816, "x": 3, "y": 48}], "cases_chosen": 13, "covered": 30, "l": [0, 1, 1, 1], "of": 30, "orbit": [0, 1, 1, 1], "pairs_available": 396, "pairs_examined": 396, "routes": {"D2": 7, "D3": 2, "T4": 4}, "shared_witness_cases": 9, "signature": 28, "uncovered": []}, {"cases": [{"carries": [2, 6, 10, 14, 18, 22, 26, 30], "condition": [{"negatives": [0], "positives": [1], "text": "t1 = 1 and t0 = 0"}], "eight_size": 16, "region": [2, 6, 10, 14, 18, 22, 26, 30], "route": "T4", "twelve_size": 8, "u": 0, "v": 0, "word_x": 1, "word_y": 16, "x": 1, "y": 16}, {"carries": [3, 7, 11, 15, 19, 23, 27, 31], "condition": [{"negatives": [], "positives": [0, 1], "text": "t0 = 1 and t1 = 1"}], "eight_size": 16, "region": [3, 7, 11, 15, 19, 23, 27, 31], "route": "T4", "twelve_size": 8, "u": 1, "v": 1, "word_x": 257, "word_y": 272, "x": 1, "y": 16}, {"carries": [8, 12, 24, 28], "condition": [{"negatives": [0, 1], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [8, 12, 24, 28], "route": "D3", "twelve_size": 4, "u": 1, "v": 1, "word_x": 276, "word_y": 321, "x": 20, "y": 65}, {"carries": [9, 13, 25, 29], "condition": [{"negatives": [1], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0"}], "eight_size": 16, "region": [9, 13, 25, 29], "route": "D3", "twelve_size": 4, "u": 4, "v": 4, "word_x": 1044, "word_y": 1089, "x": 20, "y": 65}, {"carries": [4], "condition": [{"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [4], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"carries": [5], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [5], "route": "T4", "twelve_size": 1, "u": 14, "v": 14, "word_x": 3614, "word_y": 3809, "x": 30, "y": 225}, {"carries": [16], "condition": [{"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [16], "route": "T4", "twelve_size": 1, "u": 7, "v": 7, "word_x": 1912, "word_y": 1927, "x": 120, "y": 135}, {"carries": [17], "condition": [{"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [17], "route": "T4", "twelve_size": 1, "u": 8, "v": 8, "word_x": 2168, "word_y": 2183, "x": 120, "y": 135}, {"carries": [20], "condition": [{"negatives": [0, 1], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 8, "region": [20, 28], "route": "T4", "twelve_size": 2, "u": 1, "v": 1, "word_x": 274, "word_y": 289, "x": 18, "y": 33}, {"carries": [21], "condition": [{"negatives": [1], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 8, "region": [21, 29], "route": "T4", "twelve_size": 2, "u": 2, "v": 2, "word_x": 530, "word_y": 545, "x": 18, "y": 33}], "cases_chosen": 10, "covered": 30, "l": [1, 0, 0, 0], "of": 30, "orbit": [0, 0, 0, 1], "pairs_available": 752, "pairs_examined": 752, "routes": {"D3": 2, "T4": 8}, "shared_witness_cases": 5, "signature": 2, "uncovered": []}, {"cases": [{"carries": [4, 10, 22, 24], "condition": [{"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [0, 3], "positives": [1, 2, 4], "text": "t1 = 1 and t2 = 1 and t4 = 1 and t0 = 0 and t3 = 0"}, {"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}], "eight_size": 4, "region": [4, 10, 22, 24], "route": "D2", "twelve_size": 4, "u": 13, "v": 13, "word_x": 3541, "word_y": 3542, "x": 213, "y": 214}, {"carries": [18, 27], "condition": [{"negatives": [0, 2, 3], "positives": [1, 4], "text": "t1 = 1 and t4 = 1 and t0 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [2], "positives": [0, 1, 3, 4], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 16, "region": [18, 27], "route": "D3", "twelve_size": 2, "u": 2, "v": 11, "word_x": 522, "word_y": 2911, "x": 10, "y": 95}, {"carries": [16, 26], "condition": [{"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [0, 2], "positives": [1, 3, 4], "text": "t1 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 16, "region": [16, 26], "route": "D3", "twelve_size": 2, "u": 4, "v": 3, "word_x": 1034, "word_y": 863, "x": 10, "y": 95}, {"carries": [7, 15], "condition": [{"negatives": [4], "positives": [0, 1, 2], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 0"}], "eight_size": 16, "region": [7, 15], "route": "D3", "twelve_size": 2, "u": 9, "v": 7, "word_x": 2344, "word_y": 1917, "x": 40, "y": 125}, {"carries": [5, 23], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [3], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1 and t3 = 0"}, {"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}], "eight_size": 4, "region": [5, 10, 23, 24], "route": "D2", "twelve_size": 4, "u": 2, "v": 2, "word_x": 553, "word_y": 554, "x": 41, "y": 42}, {"carries": [11, 20], "condition": [{"negatives": [2, 4], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t2 = 0 and t4 = 0"}, {"negatives": [0, 1, 3], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [11, 20], "route": "D2", "twelve_size": 2, "u": 1, "v": 1, "word_x": 280, "word_y": 283, "x": 24, "y": 27}, {"carries": [25, 31], "condition": [{"negatives": [1, 2], "positives": [0, 3, 4], "text": "t0 = 1 and t3 = 1 and t4 = 1 and t1 = 0 and t2 = 0"}, {"negatives": [], "positives": [0, 1, 2, 3, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1"}], "eight_size": 2, "region": [25, 31], "route": "D1", "twelve_size": 2, "u": 4, "v": 4, "word_x": 1090, "word_y": 1091, "x": 66, "y": 67}, {"carries": [9], "condition": [{"negatives": [1, 2, 4], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [9], "route": "T4", "twelve_size": 1, "u": 1, "v": 11, "word_x": 271, "word_y": 3056, "x": 15, "y": 240}, {"carries": [2], "condition": [{"negatives": [0, 2, 3, 4], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [2], "route": "T4", "twelve_size": 1, "u": 2, "v": 2, "word_x": 527, "word_y": 752, "x": 15, "y": 240}, {"carries": [8], "condition": [{"negatives": [0, 1, 2, 4], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [8], "route": "T4", "twelve_size": 1, "u": 4, "v": 14, "word_x": 1039, "word_y": 3824, "x": 15, "y": 240}, {"carries": [3], "condition": [{"negatives": [2, 3, 4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [3], "route": "T4", "twelve_size": 1, "u": 13, "v": 13, "word_x": 3343, "word_y": 3568, "x": 15, "y": 240}, {"carries": [17], "condition": [{"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [2], "positives": [0, 1, 3, 4], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 16, "region": [17, 27], "route": "D3", "twelve_size": 2, "u": 6, "v": 1, "word_x": 1546, "word_y": 351, "x": 10, "y": 95}, {"carries": [14], "condition": [{"negatives": [0, 4], "positives": [1, 2, 3], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t0 = 0 and t4 = 0"}], "eight_size": 16, "region": [14], "route": "D3", "twelve_size": 1, "u": 9, "v": 2, "word_x": 2314, "word_y": 607, "x": 10, "y": 95}, {"carries": [19], "condition": [{"negatives": [2, 3], "positives": [0, 1, 4], "text": "t0 = 1 and t1 = 1 and t4 = 1 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [19], "route": "D3", "twelve_size": 1, "u": 14, "v": 7, "word_x": 3594, "word_y": 1887, "x": 10, "y": 95}, {"carries": [12], "condition": [{"negatives": [0, 1, 4], "positives": [2, 3], "text": "t2 = 1 and t3 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}], "eight_size": 16, "region": [12], "route": "D3", "twelve_size": 1, "u": 5, "v": 14, "word_x": 1307, "word_y": 3662, "x": 27, "y": 78}, {"carries": [13], "condition": [{"negatives": [1, 4], "positives": [0, 2, 3], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t1 = 0 and t4 = 0"}], "eight_size": 16, "region": [13], "route": "D3", "twelve_size": 1, "u": 11, "v": 0, "word_x": 2843, "word_y": 78, "x": 27, "y": 78}, {"carries": [6], "condition": [{"negatives": [0, 3, 4], "positives": [1, 2], "text": "t1 = 1 and t2 = 1 and t0 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 2], "positives": [1, 3, 4], "text": "t1 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 16, "region": [6, 26], "route": "D3", "twelve_size": 2, "u": 0, "v": 11, "word_x": 40, "word_y": 2941, "x": 40, "y": 125}, {"carries": [21], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [1, 3], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [10, 21], "route": "D2", "twelve_size": 2, "u": 2, "v": 2, "word_x": 552, "word_y": 555, "x": 40, "y": 43}, {"carries": [28], "condition": [{"negatives": [0, 1], "positives": [2, 3, 4], "text": "t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [28], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 331, "word_y": 436, "x": 75, "y": 180}, {"carries": [29], "condition": [{"negatives": [1], "positives": [0, 2, 3, 4], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 16, "region": [29], "route": "T4", "twelve_size": 1, "u": 8, "v": 8, "word_x": 2123, "word_y": 2228, "x": 75, "y": 180}, {"carries": [30], "condition": [{"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}, {"negatives": [0], "positives": [1, 2, 3, 4], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 2, "region": [24, 30], "route": "D1", "twelve_size": 2, "u": 0, "v": 0, "word_x": 6, "word_y": 7, "x": 6, "y": 7}], "cases_chosen": 21, "covered": 30, "l": [1, 0, 1, 1], "of": 30, "orbit": [0, 1, 1, 1], "pairs_available": 276, "pairs_examined": 276, "routes": {"D1": 2, "D2": 4, "D3": 9, "T4": 6}, "shared_witness_cases": 9, "signature": 26, "uncovered": []}, {"cases": [{"carries": [2, 7, 18, 23], "condition": [{"negatives": [0, 2, 3], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [3], "positives": [0, 1, 2], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 0"}], "eight_size": 16, "region": [2, 7, 18, 23], "route": "D3", "twelve_size": 4, "u": 1, "v": 6, "word_x": 261, "word_y": 1616, "x": 5, "y": 80}, {"carries": [3, 6, 19, 22], "condition": [{"negatives": [2, 3], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0"}, {"negatives": [0, 3], "positives": [1, 2], "text": "t1 = 1 and t2 = 1 and t0 = 0 and t3 = 0"}], "eight_size": 16, "region": [3, 6, 19, 22], "route": "D3", "twelve_size": 4, "u": 3, "v": 4, "word_x": 807, "word_y": 1138, "x": 39, "y": 114}, {"carries": [9, 29], "condition": [{"negatives": [1, 2, 4], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [1], "positives": [0, 2, 3, 4], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 16, "region": [9, 29], "route": "T4", "twelve_size": 2, "u": 5, "v": 5, "word_x": 1295, "word_y": 1520, "x": 15, "y": 240}, {"carries": [8, 28], "condition": [{"negatives": [0, 1, 2, 4], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [0, 1], "positives": [2, 3, 4], "text": "t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [8, 28], "route": "T4", "twelve_size": 2, "u": 10, "v": 10, "word_x": 2575, "word_y": 2800, "x": 15, "y": 240}, {"carries": [15], "condition": [{"negatives": [4], "positives": [0, 1, 2, 3], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 1 and t4 = 0"}], "eight_size": 16, "region": [15], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"carries": [14], "condition": [{"negatives": [0, 4], "positives": [1, 2, 3], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t0 = 0 and t4 = 0"}], "eight_size": 16, "region": [14], "route": "T4", "twelve_size": 1, "u": 14, "v": 14, "word_x": 3614, "word_y": 3809, "x": 30, "y": 225}, {"carries": [5], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [5], "route": "T4", "twelve_size": 1, "u": 2, "v": 2, "word_x": 557, "word_y": 722, "x": 45, "y": 210}, {"carries": [27], "condition": [{"negatives": [2], "positives": [0, 1, 3, 4], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 16, "region": [27], "route": "T4", "twelve_size": 1, "u": 7, "v": 5, "word_x": 1837, "word_y": 1490, "x": 45, "y": 210}, {"carries": [26], "condition": [{"negatives": [0, 2], "positives": [1, 3, 4], "text": "t1 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 16, "region": [26], "route": "T4", "twelve_size": 1, "u": 10, "v": 8, "word_x": 2605, "word_y": 2258, "x": 45, "y": 210}, {"carries": [4], "condition": [{"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [4], "route": "T4", "twelve_size": 1, "u": 13, "v": 13, "word_x": 3373, "word_y": 3538, "x": 45, "y": 210}, {"carries": [10], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 4, "region": [10], "route": "T4", "twelve_size": 1, "u": 2, "v": 2, "word_x": 519, "word_y": 624, "x": 7, "y": 112}, {"carries": [11], "condition": [{"negatives": [2, 4], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t2 = 0 and t4 = 0"}], "eight_size": 4, "region": [11], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 278, "word_y": 353, "x": 22, "y": 97}, {"carries": [12], "condition": [{"negatives": [0, 1, 4], "positives": [2, 3], "text": "t2 = 1 and t3 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}], "eight_size": 16, "region": [12], "route": "D3", "twelve_size": 1, "u": 7, "v": 9, "word_x": 1831, "word_y": 2418, "x": 39, "y": 114}, {"carries": [13], "condition": [{"negatives": [1, 4], "positives": [0, 2, 3], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t1 = 0 and t4 = 0"}], "eight_size": 16, "region": [13], "route": "D3", "twelve_size": 1, "u": 12, "v": 2, "word_x": 3111, "word_y": 626, "x": 39, "y": 114}, {"carries": [16], "condition": [{"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [16], "route": "T4", "twelve_size": 1, "u": 4, "v": 4, "word_x": 1099, "word_y": 1204, "x": 75, "y": 180}, {"carries": [17], "condition": [{"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [17], "route": "T4", "twelve_size": 1, "u": 11, "v": 11, "word_x": 2891, "word_y": 2996, "x": 75, "y": 180}, {"carries": [20], "condition": [{"negatives": [0, 1, 3], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t3 = 0"}], "eight_size": 1, "region": [20], "route": "D2", "twelve_size": 1, "u": 0, "v": 0, "word_x": 12, "word_y": 15, "x": 12, "y": 15}, {"carries": [21], "condition": [{"negatives": [1, 3], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0 and t3 = 0"}], "eight_size": 1, "region": [21], "route": "D2", "twelve_size": 1, "u": 2, "v": 2, "word_x": 572, "word_y": 575, "x": 60, "y": 63}, {"carries": [25], "condition": [{"negatives": [1, 2], "positives": [0, 3, 4], "text": "t0 = 1 and t3 = 1 and t4 = 1 and t1 = 0 and t2 = 0"}], "eight_size": 16, "region": [25], "route": "T4", "twelve_size": 1, "u": 1, "v": 6, "word_x": 283, "word_y": 1713, "x": 27, "y": 177}, {"carries": [24], "condition": [{"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}], "eight_size": 16, "region": [24], "route": "T4", "twelve_size": 1, "u": 12, "v": 11, "word_x": 3099, "word_y": 2993, "x": 27, "y": 177}, {"carries": [30], "condition": [{"negatives": [0], "positives": [1, 2, 4], "text": "t1 = 1 and t2 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 2, "region": [22, 30], "route": "D1", "twelve_size": 2, "u": 0, "v": 0, "word_x": 10, "word_y": 11, "x": 10, "y": 11}, {"carries": [31], "condition": [{"negatives": [], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1"}], "eight_size": 2, "region": [23, 31], "route": "D1", "twelve_size": 2, "u": 1, "v": 1, "word_x": 282, "word_y": 283, "x": 26, "y": 27}], "cases_chosen": 22, "covered": 30, "l": [1, 1, 0, 1], "of": 30, "orbit": [0, 1, 1, 1], "pairs_available": 280, "pairs_examined": 280, "routes": {"D1": 2, "D2": 2, "D3": 4, "T4": 14}, "shared_witness_cases": 11, "signature": 22, "uncovered": []}, {"cases": [{"carries": [10, 13, 16, 23], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [1, 4], "positives": [0, 2, 3], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t1 = 0 and t4 = 0"}, {"negatives": [0, 1, 2, 3], "positives": [4], "text": "t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [3], "positives": [0, 1, 2, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t4 = 1 and t3 = 0"}], "eight_size": 4, "region": [10, 13, 16, 23], "route": "D2", "twelve_size": 4, "u": 5, "v": 5, "word_x": 1361, "word_y": 1362, "x": 81, "y": 82}, {"carries": [4, 14], "condition": [{"negatives": [0, 1, 3, 4], "positives": [2], "text": "t2 = 1 and t0 = 0 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [0, 4], "positives": [1, 2, 3], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t0 = 0 and t4 = 0"}], "eight_size": 16, "region": [4, 14], "route": "D3", "twelve_size": 2, "u": 1, "v": 6, "word_x": 266, "word_y": 1631, "x": 10, "y": 95}, {"carries": [5, 15], "condition": [{"negatives": [1, 3, 4], "positives": [0, 2], "text": "t0 = 1 and t2 = 1 and t1 = 0 and t3 = 0 and t4 = 0"}, {"negatives": [4], "positives": [0, 1, 2, 3], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 1 and t4 = 0"}], "eight_size": 16, "region": [5, 15], "route": "D3", "twelve_size": 2, "u": 3, "v": 4, "word_x": 778, "word_y": 1119, "x": 10, "y": 95}, {"carries": [11, 21], "condition": [{"negatives": [2, 4], "positives": [0, 1, 3], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t2 = 0 and t4 = 0"}, {"negatives": [1, 3], "positives": [0, 2, 4], "text": "t0 = 1 and t2 = 1 and t4 = 1 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [11, 21], "route": "D2", "twelve_size": 2, "u": 3, "v": 3, "word_x": 821, "word_y": 822, "x": 53, "y": 54}, {"carries": [12, 30], "condition": [{"negatives": [0, 1, 4], "positives": [2, 3], "text": "t2 = 1 and t3 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}, {"negatives": [0], "positives": [1, 2, 3, 4], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0"}], "eight_size": 2, "region": [12, 30], "route": "D1", "twelve_size": 2, "u": 0, "v": 0, "word_x": 12, "word_y": 13, "x": 12, "y": 13}, {"carries": [17, 22], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [1, 4], "positives": [0, 2, 3], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t1 = 0 and t4 = 0"}, {"negatives": [1, 2, 3], "positives": [0, 4], "text": "t0 = 1 and t4 = 1 and t1 = 0 and t2 = 0 and t3 = 0"}, {"negatives": [0, 3], "positives": [1, 2, 4], "text": "t1 = 1 and t2 = 1 and t4 = 1 and t0 = 0 and t3 = 0"}], "eight_size": 4, "region": [10, 13, 17, 22], "route": "D2", "twelve_size": 4, "u": 10, "v": 10, "word_x": 2733, "word_y": 2734, "x": 173, "y": 174}, {"carries": [9], "condition": [{"negatives": [1, 2, 4], "positives": [0, 3], "text": "t0 = 1 and t3 = 1 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [9], "route": "T4", "twelve_size": 1, "u": 3, "v": 9, "word_x": 783, "word_y": 2544, "x": 15, "y": 240}, {"carries": [2], "condition": [{"negatives": [0, 2, 3, 4], "positives": [1], "text": "t1 = 1 and t0 = 0 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [2], "route": "T4", "twelve_size": 1, "u": 4, "v": 4, "word_x": 1039, "word_y": 1264, "x": 15, "y": 240}, {"carries": [8], "condition": [{"negatives": [0, 1, 2, 4], "positives": [3], "text": "t3 = 1 and t0 = 0 and t1 = 0 and t2 = 0 and t4 = 0"}], "eight_size": 16, "region": [8], "route": "T4", "twelve_size": 1, "u": 6, "v": 12, "word_x": 1551, "word_y": 3312, "x": 15, "y": 240}, {"carries": [3], "condition": [{"negatives": [2, 3, 4], "positives": [0, 1], "text": "t0 = 1 and t1 = 1 and t2 = 0 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [3], "route": "T4", "twelve_size": 1, "u": 11, "v": 11, "word_x": 2831, "word_y": 3056, "x": 15, "y": 240}, {"carries": [6], "condition": [{"negatives": [0, 4], "positives": [1, 2], "text": "t1 = 1 and t2 = 1 and t0 = 0 and t4 = 0"}], "eight_size": 16, "region": [6, 14], "route": "D3", "twelve_size": 2, "u": 4, "v": 7, "word_x": 1034, "word_y": 1887, "x": 10, "y": 95}, {"carries": [7], "condition": [{"negatives": [3, 4], "positives": [0, 1, 2], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 0 and t4 = 0"}], "eight_size": 16, "region": [7], "route": "D3", "twelve_size": 1, "u": 2, "v": 1, "word_x": 522, "word_y": 351, "x": 10, "y": 95}, {"carries": [25], "condition": [{"negatives": [1, 2], "positives": [0, 3, 4], "text": "t0 = 1 and t3 = 1 and t4 = 1 and t1 = 0 and t2 = 0"}], "eight_size": 16, "region": [25], "route": "D3", "twelve_size": 1, "u": 6, "v": 8, "word_x": 1546, "word_y": 2143, "x": 10, "y": 95}, {"carries": [24], "condition": [{"negatives": [0, 1, 2], "positives": [3, 4], "text": "t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t2 = 0"}], "eight_size": 16, "region": [24], "route": "D3", "twelve_size": 1, "u": 13, "v": 3, "word_x": 3338, "word_y": 863, "x": 10, "y": 95}, {"carries": [27], "condition": [{"negatives": [2], "positives": [0, 1, 3, 4], "text": "t0 = 1 and t1 = 1 and t3 = 1 and t4 = 1 and t2 = 0"}], "eight_size": 16, "region": [27], "route": "D3", "twelve_size": 1, "u": 6, "v": 13, "word_x": 1563, "word_y": 3406, "x": 27, "y": 78}, {"carries": [18], "condition": [{"negatives": [0, 4], "positives": [1, 2, 3], "text": "t1 = 1 and t2 = 1 and t3 = 1 and t0 = 0 and t4 = 0"}, {"negatives": [0, 2, 3], "positives": [1, 4], "text": "t1 = 1 and t4 = 1 and t0 = 0 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [14, 18], "route": "D3", "twelve_size": 2, "u": 0, "v": 11, "word_x": 40, "word_y": 2941, "x": 40, "y": 125}, {"carries": [19], "condition": [{"negatives": [2, 3], "positives": [0, 1, 4], "text": "t0 = 1 and t1 = 1 and t4 = 1 and t2 = 0 and t3 = 0"}], "eight_size": 16, "region": [19], "route": "D3", "twelve_size": 1, "u": 14, "v": 5, "word_x": 3624, "word_y": 1405, "x": 40, "y": 125}, {"carries": [20], "condition": [{"negatives": [0, 2, 4], "positives": [1, 3], "text": "t1 = 1 and t3 = 1 and t0 = 0 and t2 = 0 and t4 = 0"}, {"negatives": [0, 1, 3], "positives": [2, 4], "text": "t2 = 1 and t4 = 1 and t0 = 0 and t1 = 0 and t3 = 0"}], "eight_size": 2, "region": [10, 20], "route": "D2", "twelve_size": 2, "u": 0, "v": 0, "word_x": 5, "word_y": 6, "x": 5, "y": 6}, {"carries": [26], "condition": [{"negatives": [0, 2], "positives": [1, 3, 4], "text": "t1 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t2 = 0"}], "eight_size": 16, "region": [26], "route": "D3", "twelve_size": 1, "u": 4, "v": 15, "word_x": 1081, "word_y": 3948, "x": 57, "y": 108}, {"carries": [28], "condition": [{"negatives": [0, 1], "positives": [2, 3, 4], "text": "t2 = 1 and t3 = 1 and t4 = 1 and t0 = 0 and t1 = 0"}], "eight_size": 16, "region": [28], "route": "T4", "twelve_size": 1, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"carries": [29], "condition": [{"negatives": [1], "positives": [0, 2, 3, 4], "text": "t0 = 1 and t2 = 1 and t3 = 1 and t4 = 1 and t1 = 0"}], "eight_size": 16, "region": [29], "route": "T4", "twelve_size": 1, "u": 8, "v": 8, "word_x": 2078, "word_y": 2273, "x": 30, "y": 225}, {"carries": [31], "condition": [{"negatives": [0, 1, 4], "positives": [2, 3], "text": "t2 = 1 and t3 = 1 and t0 = 0 and t1 = 0 and t4 = 0"}, {"negatives": [], "positives": [0, 1, 2, 3, 4], "text": "t0 = 1 and t1 = 1 and t2 = 1 and t3 = 1 and t4 = 1"}], "eight_size": 2, "region": [12, 31], "route": "D1", "twelve_size": 2, "u": 1, "v": 1, "word_x": 284, "word_y": 285, "x": 28, "y": 29}], "cases_chosen": 22, "covered": 30, "l": [1, 1, 1, 0], "of": 30, "orbit": [0, 1, 1, 1], "pairs_available": 276, "pairs_examined": 276, "routes": {"D1": 2, "D2": 4, "D3": 10, "T4": 6}, "shared_witness_cases": 10, "signature": 14, "uncovered": []}], "shared_witness_cases_total": 66, "target": "5 to 15 cases per linear form, one template per region rather than one witness per lift", "what": "joinable cases: one ring-8 pair, its four extension bits, and the affine parameter region they both serve"}}
{"kind": "construct", "payload": {"cases": [{"base_vertex": 101, "l": [0, 0, 0, 1], "lifts_constructed": 4, "region": [10, 13, 16, 23], "route": "D2", "signature": 16, "u": 2, "v": 2, "word_x": 549, "word_y": 550, "x": 37, "y": 38}, {"base_vertex": 186, "l": [0, 0, 0, 1], "lifts_constructed": 4, "region": [17, 22, 25, 30], "route": "D1", "signature": 16, "u": 9, "v": 9, "word_x": 2458, "word_y": 2459, "x": 154, "y": 155}, {"base_vertex": 216, "l": [0, 0, 0, 1], "lifts_constructed": 2, "region": [7, 15], "route": "D3", "signature": 16, "u": 6, "v": 5, "word_x": 1576, "word_y": 1405, "x": 40, "y": 125}, {"base_vertex": 201, "l": [0, 0, 0, 1], "lifts_constructed": 2, "region": [6, 14], "route": "D3", "signature": 16, "u": 1, "v": 2, "word_x": 313, "word_y": 620, "x": 57, "y": 108}, {"base_vertex": 116, "l": [0, 0, 0, 1], "lifts_constructed": 2, "region": [11, 20], "route": "D2", "signature": 16, "u": 1, "v": 1, "word_x": 276, "word_y": 279, "x": 20, "y": 23}, {"base_vertex": 186, "l": [0, 0, 0, 1], "lifts_constructed": 2, "region": [18, 26], "route": "D1", "signature": 16, "u": 0, "v": 0, "word_x": 10, "word_y": 11, "x": 10, "y": 11}, {"base_vertex": 186, "l": [0, 0, 0, 1], "lifts_constructed": 2, "region": [19, 27], "route": "D1", "signature": 16, "u": 1, "v": 1, "word_x": 282, "word_y": 283, "x": 26, "y": 27}, {"base_vertex": 50, "l": [0, 0, 0, 1], "lifts_constructed": 4, "region": [16, 23, 24, 31], "route": "D1", "signature": 16, "u": 1, "v": 1, "word_x": 274, "word_y": 275, "x": 18, "y": 19}, {"base_vertex": 15, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [3], "route": "T4", "signature": 16, "u": 1, "v": 1, "word_x": 271, "word_y": 496, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [5], "route": "T4", "signature": 16, "u": 1, "v": 9, "word_x": 271, "word_y": 2544, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [4], "route": "T4", "signature": 16, "u": 6, "v": 14, "word_x": 1551, "word_y": 3824, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [2], "route": "T4", "signature": 16, "u": 14, "v": 14, "word_x": 3599, "word_y": 3824, "x": 15, "y": 240}, {"base_vertex": 30, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [9], "route": "T4", "signature": 16, "u": 0, "v": 10, "word_x": 30, "word_y": 2785, "x": 30, "y": 225}, {"base_vertex": 30, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [8], "route": "T4", "signature": 16, "u": 5, "v": 15, "word_x": 1310, "word_y": 4065, "x": 30, "y": 225}, {"base_vertex": 250, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [12], "route": "D3", "signature": 16, "u": 7, "v": 5, "word_x": 1802, "word_y": 1375, "x": 10, "y": 95}, {"base_vertex": 116, "l": [0, 0, 0, 1], "lifts_constructed": 2, "region": [10, 21], "route": "D2", "signature": 16, "u": 2, "v": 2, "word_x": 548, "word_y": 551, "x": 36, "y": 39}, {"base_vertex": 75, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [29], "route": "T4", "signature": 16, "u": 2, "v": 2, "word_x": 587, "word_y": 692, "x": 75, "y": 180}, {"base_vertex": 75, "l": [0, 0, 0, 1], "lifts_constructed": 1, "region": [28], "route": "T4", "signature": 16, "u": 11, "v": 11, "word_x": 2891, "word_y": 2996, "x": 75, "y": 180}, {"base_vertex": 5, "l": [0, 0, 1, 0], "lifts_constructed": 4, "region": [8, 12, 24, 28], "route": "D3", "signature": 8, "u": 0, "v": 0, "word_x": 5, "word_y": 80, "x": 5, "y": 80}, {"base_vertex": 5, "l": [0, 0, 1, 0], "lifts_constructed": 4, "region": [3, 7, 19, 23], "route": "D3", "signature": 8, "u": 1, "v": 1, "word_x": 261, "word_y": 336, "x": 5, "y": 80}, {"base_vertex": 5, "l": [0, 0, 1, 0], "lifts_constructed": 4, "region": [2, 6, 18, 22], "route": "D3", "signature": 8, "u": 4, "v": 4, "word_x": 1029, "word_y": 1104, "x": 5, "y": 80}, {"base_vertex": 5, "l": [0, 0, 1, 0], "lifts_constructed": 4, "region": [9, 13, 25, 29], "route": "D3", "signature": 8, "u": 5, "v": 5, "word_x": 1285, "word_y": 1360, "x": 5, "y": 80}, {"base_vertex": 84, "l": [0, 0, 1, 0], "lifts_constructed": 4, "region": [10, 14, 26, 30], "route": "D1", "signature": 8, "u": 0, "v": 0, "word_x": 4, "word_y": 5, "x": 4, "y": 5}, {"base_vertex": 84, "l": [0, 0, 1, 0], "lifts_constructed": 4, "region": [11, 15, 27, 31], "route": "D1", "signature": 8, "u": 1, "v": 1, "word_x": 276, "word_y": 277, "x": 20, "y": 21}, {"base_vertex": 15, "l": [0, 0, 1, 0], "lifts_constructed": 1, "region": [16], "route": "T4", "signature": 8, "u": 3, "v": 2, "word_x": 783, "word_y": 752, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 0, 1, 0], "lifts_constructed": 1, "region": [5], "route": "T4", "signature": 8, "u": 3, "v": 11, "word_x": 783, "word_y": 3056, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 0, 1, 0], "lifts_constructed": 1, "region": [4], "route": "T4", "signature": 8, "u": 4, "v": 12, "word_x": 1039, "word_y": 3312, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 0, 1, 0], "lifts_constructed": 1, "region": [17], "route": "T4", "signature": 8, "u": 13, "v": 12, "word_x": 3343, "word_y": 3312, "x": 15, "y": 240}, {"base_vertex": 237, "l": [0, 0, 1, 0], "lifts_constructed": 1, "region": [20], "route": "D2", "signature": 8, "u": 0, "v": 0, "word_x": 29, "word_y": 30, "x": 29, "y": 30}, {"base_vertex": 237, "l": [0, 0, 1, 0], "lifts_constructed": 1, "region": [21], "route": "D2", "signature": 8, "u": 2, "v": 2, "word_x": 557, "word_y": 558, "x": 45, "y": 46}, {"base_vertex": 152, "l": [0, 1, 0, 0], "lifts_constructed": 4, "region": [4, 12, 22, 30], "route": "D1", "signature": 4, "u": 0, "v": 0, "word_x": 8, "word_y": 9, "x": 8, "y": 9}, {"base_vertex": 186, "l": [0, 1, 0, 0], "lifts_constructed": 4, "region": [5, 13, 23, 31], "route": "D1", "signature": 4, "u": 2, "v": 2, "word_x": 554, "word_y": 555, "x": 42, "y": 43}, {"base_vertex": 250, "l": [0, 1, 0, 0], "lifts_constructed": 2, "region": [18, 26], "route": "D3", "signature": 4, "u": 3, "v": 5, "word_x": 778, "word_y": 1375, "x": 10, "y": 95}, {"base_vertex": 235, "l": [0, 1, 0, 0], "lifts_constructed": 2, "region": [19, 27], "route": "D3", "signature": 4, "u": 2, "v": 4, "word_x": 539, "word_y": 1102, "x": 27, "y": 78}, {"base_vertex": 186, "l": [0, 1, 0, 0], "lifts_constructed": 2, "region": [6, 14], "route": "D1", "signature": 4, "u": 0, "v": 0, "word_x": 10, "word_y": 11, "x": 10, "y": 11}, {"base_vertex": 186, "l": [0, 1, 0, 0], "lifts_constructed": 2, "region": [7, 15], "route": "D1", "signature": 4, "u": 1, "v": 1, "word_x": 282, "word_y": 283, "x": 26, "y": 27}, {"base_vertex": 169, "l": [0, 1, 0, 0], "lifts_constructed": 2, "region": [10, 20], "route": "D2", "signature": 4, "u": 0, "v": 0, "word_x": 9, "word_y": 10, "x": 9, "y": 10}, {"base_vertex": 237, "l": [0, 1, 0, 0], "lifts_constructed": 4, "region": [5, 11, 23, 25], "route": "D2", "signature": 4, "u": 6, "v": 6, "word_x": 1645, "word_y": 1646, "x": 109, "y": 110}, {"base_vertex": 15, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [16], "route": "T4", "signature": 4, "u": 7, "v": 6, "word_x": 1807, "word_y": 1776, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [3], "route": "T4", "signature": 4, "u": 7, "v": 7, "word_x": 1807, "word_y": 2032, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [2], "route": "T4", "signature": 4, "u": 8, "v": 8, "word_x": 2063, "word_y": 2288, "x": 15, "y": 240}, {"base_vertex": 15, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [17], "route": "T4", "signature": 4, "u": 9, "v": 8, "word_x": 2319, "word_y": 2288, "x": 15, "y": 240}, {"base_vertex": 30, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [8], "route": "T4", "signature": 4, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"base_vertex": 30, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [29], "route": "T4", "signature": 4, "u": 2, "v": 2, "word_x": 542, "word_y": 737, "x": 30, "y": 225}, {"base_vertex": 30, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [9], "route": "T4", "signature": 4, "u": 2, "v": 8, "word_x": 542, "word_y": 2273, "x": 30, "y": 225}, {"base_vertex": 169, "l": [0, 1, 0, 0], "lifts_constructed": 2, "region": [11, 21], "route": "D2", "signature": 4, "u": 3, "v": 3, "word_x": 825, "word_y": 826, "x": 57, "y": 58}, {"base_vertex": 216, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [24], "route": "D3", "signature": 4, "u": 7, "v": 5, "word_x": 1832, "word_y": 1405, "x": 40, "y": 125}, {"base_vertex": 30, "l": [0, 1, 0, 0], "lifts_constructed": 1, "region": [28], "route": "T4", "signature": 4, "u": 11, "v": 11, "word_x": 2846, "word_y": 3041, "x": 30, "y": 225}, {"base_vertex": 48, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [2, 10, 18, 26], "route": "D2", "signature": 28, "u": 2, "v": 2, "word_x": 544, "word_y": 547, "x": 32, "y": 35}, {"base_vertex": 48, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [3, 7, 11, 15], "route": "D2", "signature": 28, "u": 1, "v": 1, "word_x": 272, "word_y": 275, "x": 16, "y": 19}, {"base_vertex": 33, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [6, 14, 19, 27], "route": "D2", "signature": 28, "u": 3, "v": 3, "word_x": 817, "word_y": 818, "x": 49, "y": 50}, {"base_vertex": 33, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [3, 4, 25, 30], "route": "D2", "signature": 28, "u": 5, "v": 5, "word_x": 1361, "word_y": 1362, "x": 81, "y": 82}, {"base_vertex": 101, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [2, 5, 24, 31], "route": "D2", "signature": 28, "u": 2, "v": 2, "word_x": 549, "word_y": 550, "x": 37, "y": 38}, {"base_vertex": 30, "l": [0, 1, 1, 1], "lifts_constructed": 2, "region": [22, 29], "route": "T4", "signature": 28, "u": 2, "v": 4, "word_x": 542, "word_y": 1249, "x": 30, "y": 225}, {"base_vertex": 30, "l": [0, 1, 1, 1], "lifts_constructed": 2, "region": [23, 28], "route": "T4", "signature": 28, "u": 11, "v": 13, "word_x": 2846, "word_y": 3553, "x": 30, "y": 225}, {"base_vertex": 237, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [2, 12, 16, 30], "route": "D2", "signature": 28, "u": 6, "v": 6, "word_x": 1645, "word_y": 1646, "x": 109, "y": 110}, {"base_vertex": 101, "l": [0, 1, 1, 1], "lifts_constructed": 4, "region": [3, 13, 17, 31], "route": "D2", "signature": 28, "u": 13, "v": 13, "word_x": 3541, "word_y": 3542, "x": 213, "y": 214}, {"base_vertex": 54, "l": [0, 1, 1, 1], "lifts_constructed": 1, "region": [9], "route": "D3", "signature": 28, "u": 6, "v": 12, "word_x": 1590, "word_y": 3171, "x": 54, "y": 99}, {"base_vertex": 156, "l": [0, 1, 1, 1], "lifts_constructed": 1, "region": [8], "route": "D3", "signature": 28, "u": 3, "v": 9, "word_x": 924, "word_y": 2505, "x": 156, "y": 201}, {"base_vertex": 3, "l": [0, 1, 1, 1], "lifts_constructed": 2, "region": [20, 28], "route": "T4", "signature": 28, "u": 0, "v": 0, "word_x": 3, "word_y": 48, "x": 3, "y": 48}, {"base_vertex": 3, "l": [0, 1, 1, 1], "lifts_constructed": 2, "region": [21, 29], "route": "T4", "signature": 28, "u": 3, "v": 3, "word_x": 771, "word_y": 816, "x": 3, "y": 48}, {"base_vertex": 1, "l": [1, 0, 0, 0], "lifts_constructed": 8, "region": [2, 6, 10, 14, 18, 22, 26, 30], "route": "T4", "signature": 2, "u": 0, "v": 0, "word_x": 1, "word_y": 16, "x": 1, "y": 16}, {"base_vertex": 1, "l": [1, 0, 0, 0], "lifts_constructed": 8, "region": [3, 7, 11, 15, 19, 23, 27, 31], "route": "T4", "signature": 2, "u": 1, "v": 1, "word_x": 257, "word_y": 272, "x": 1, "y": 16}, {"base_vertex": 20, "l": [1, 0, 0, 0], "lifts_constructed": 4, "region": [8, 12, 24, 28], "route": "D3", "signature": 2, "u": 1, "v": 1, "word_x": 276, "word_y": 321, "x": 20, "y": 65}, {"base_vertex": 20, "l": [1, 0, 0, 0], "lifts_constructed": 4, "region": [9, 13, 25, 29], "route": "D3", "signature": 2, "u": 4, "v": 4, "word_x": 1044, "word_y": 1089, "x": 20, "y": 65}, {"base_vertex": 30, "l": [1, 0, 0, 0], "lifts_constructed": 1, "region": [4], "route": "T4", "signature": 2, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"base_vertex": 30, "l": [1, 0, 0, 0], "lifts_constructed": 1, "region": [5], "route": "T4", "signature": 2, "u": 14, "v": 14, "word_x": 3614, "word_y": 3809, "x": 30, "y": 225}, {"base_vertex": 120, "l": [1, 0, 0, 0], "lifts_constructed": 1, "region": [16], "route": "T4", "signature": 2, "u": 7, "v": 7, "word_x": 1912, "word_y": 1927, "x": 120, "y": 135}, {"base_vertex": 120, "l": [1, 0, 0, 0], "lifts_constructed": 1, "region": [17], "route": "T4", "signature": 2, "u": 8, "v": 8, "word_x": 2168, "word_y": 2183, "x": 120, "y": 135}, {"base_vertex": 18, "l": [1, 0, 0, 0], "lifts_constructed": 2, "region": [20, 28], "route": "T4", "signature": 2, "u": 1, "v": 1, "word_x": 274, "word_y": 289, "x": 18, "y": 33}, {"base_vertex": 18, "l": [1, 0, 0, 0], "lifts_constructed": 2, "region": [21, 29], "route": "T4", "signature": 2, "u": 2, "v": 2, "word_x": 530, "word_y": 545, "x": 18, "y": 33}, {"base_vertex": 101, "l": [1, 0, 1, 1], "lifts_constructed": 4, "region": [4, 10, 22, 24], "route": "D2", "signature": 26, "u": 13, "v": 13, "word_x": 3541, "word_y": 3542, "x": 213, "y": 214}, {"base_vertex": 250, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [18, 27], "route": "D3", "signature": 26, "u": 2, "v": 11, "word_x": 522, "word_y": 2911, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [16, 26], "route": "D3", "signature": 26, "u": 4, "v": 3, "word_x": 1034, "word_y": 863, "x": 10, "y": 95}, {"base_vertex": 216, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [7, 15], "route": "D3", "signature": 26, "u": 9, "v": 7, "word_x": 2344, "word_y": 1917, "x": 40, "y": 125}, {"base_vertex": 169, "l": [1, 0, 1, 1], "lifts_constructed": 4, "region": [5, 10, 23, 24], "route": "D2", "signature": 26, "u": 2, "v": 2, "word_x": 553, "word_y": 554, "x": 41, "y": 42}, {"base_vertex": 184, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [11, 20], "route": "D2", "signature": 26, "u": 1, "v": 1, "word_x": 280, "word_y": 283, "x": 24, "y": 27}, {"base_vertex": 50, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [25, 31], "route": "D1", "signature": 26, "u": 4, "v": 4, "word_x": 1090, "word_y": 1091, "x": 66, "y": 67}, {"base_vertex": 15, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [9], "route": "T4", "signature": 26, "u": 1, "v": 11, "word_x": 271, "word_y": 3056, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [2], "route": "T4", "signature": 26, "u": 2, "v": 2, "word_x": 527, "word_y": 752, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [8], "route": "T4", "signature": 26, "u": 4, "v": 14, "word_x": 1039, "word_y": 3824, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [3], "route": "T4", "signature": 26, "u": 13, "v": 13, "word_x": 3343, "word_y": 3568, "x": 15, "y": 240}, {"base_vertex": 250, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [17, 27], "route": "D3", "signature": 26, "u": 6, "v": 1, "word_x": 1546, "word_y": 351, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [14], "route": "D3", "signature": 26, "u": 9, "v": 2, "word_x": 2314, "word_y": 607, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [19], "route": "D3", "signature": 26, "u": 14, "v": 7, "word_x": 3594, "word_y": 1887, "x": 10, "y": 95}, {"base_vertex": 235, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [12], "route": "D3", "signature": 26, "u": 5, "v": 14, "word_x": 1307, "word_y": 3662, "x": 27, "y": 78}, {"base_vertex": 235, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [13], "route": "D3", "signature": 26, "u": 11, "v": 0, "word_x": 2843, "word_y": 78, "x": 27, "y": 78}, {"base_vertex": 216, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [6, 26], "route": "D3", "signature": 26, "u": 0, "v": 11, "word_x": 40, "word_y": 2941, "x": 40, "y": 125}, {"base_vertex": 184, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [10, 21], "route": "D2", "signature": 26, "u": 2, "v": 2, "word_x": 552, "word_y": 555, "x": 40, "y": 43}, {"base_vertex": 75, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [28], "route": "T4", "signature": 26, "u": 1, "v": 1, "word_x": 331, "word_y": 436, "x": 75, "y": 180}, {"base_vertex": 75, "l": [1, 0, 1, 1], "lifts_constructed": 1, "region": [29], "route": "T4", "signature": 26, "u": 8, "v": 8, "word_x": 2123, "word_y": 2228, "x": 75, "y": 180}, {"base_vertex": 118, "l": [1, 0, 1, 1], "lifts_constructed": 2, "region": [24, 30], "route": "D1", "signature": 26, "u": 0, "v": 0, "word_x": 6, "word_y": 7, "x": 6, "y": 7}, {"base_vertex": 5, "l": [1, 1, 0, 1], "lifts_constructed": 4, "region": [2, 7, 18, 23], "route": "D3", "signature": 22, "u": 1, "v": 6, "word_x": 261, "word_y": 1616, "x": 5, "y": 80}, {"base_vertex": 39, "l": [1, 1, 0, 1], "lifts_constructed": 4, "region": [3, 6, 19, 22], "route": "D3", "signature": 22, "u": 3, "v": 4, "word_x": 807, "word_y": 1138, "x": 39, "y": 114}, {"base_vertex": 15, "l": [1, 1, 0, 1], "lifts_constructed": 2, "region": [9, 29], "route": "T4", "signature": 22, "u": 5, "v": 5, "word_x": 1295, "word_y": 1520, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 1, 0, 1], "lifts_constructed": 2, "region": [8, 28], "route": "T4", "signature": 22, "u": 10, "v": 10, "word_x": 2575, "word_y": 2800, "x": 15, "y": 240}, {"base_vertex": 30, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [15], "route": "T4", "signature": 22, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"base_vertex": 30, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [14], "route": "T4", "signature": 22, "u": 14, "v": 14, "word_x": 3614, "word_y": 3809, "x": 30, "y": 225}, {"base_vertex": 45, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [5], "route": "T4", "signature": 22, "u": 2, "v": 2, "word_x": 557, "word_y": 722, "x": 45, "y": 210}, {"base_vertex": 45, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [27], "route": "T4", "signature": 22, "u": 7, "v": 5, "word_x": 1837, "word_y": 1490, "x": 45, "y": 210}, {"base_vertex": 45, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [26], "route": "T4", "signature": 22, "u": 10, "v": 8, "word_x": 2605, "word_y": 2258, "x": 45, "y": 210}, {"base_vertex": 45, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [4], "route": "T4", "signature": 22, "u": 13, "v": 13, "word_x": 3373, "word_y": 3538, "x": 45, "y": 210}, {"base_vertex": 7, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [10], "route": "T4", "signature": 22, "u": 2, "v": 2, "word_x": 519, "word_y": 624, "x": 7, "y": 112}, {"base_vertex": 22, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [11], "route": "T4", "signature": 22, "u": 1, "v": 1, "word_x": 278, "word_y": 353, "x": 22, "y": 97}, {"base_vertex": 39, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [12], "route": "D3", "signature": 22, "u": 7, "v": 9, "word_x": 1831, "word_y": 2418, "x": 39, "y": 114}, {"base_vertex": 39, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [13], "route": "D3", "signature": 22, "u": 12, "v": 2, "word_x": 3111, "word_y": 626, "x": 39, "y": 114}, {"base_vertex": 75, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [16], "route": "T4", "signature": 22, "u": 4, "v": 4, "word_x": 1099, "word_y": 1204, "x": 75, "y": 180}, {"base_vertex": 75, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [17], "route": "T4", "signature": 22, "u": 11, "v": 11, "word_x": 2891, "word_y": 2996, "x": 75, "y": 180}, {"base_vertex": 252, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [20], "route": "D2", "signature": 22, "u": 0, "v": 0, "word_x": 12, "word_y": 15, "x": 12, "y": 15}, {"base_vertex": 252, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [21], "route": "D2", "signature": 22, "u": 2, "v": 2, "word_x": 572, "word_y": 575, "x": 60, "y": 63}, {"base_vertex": 27, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [25], "route": "T4", "signature": 22, "u": 1, "v": 6, "word_x": 283, "word_y": 1713, "x": 27, "y": 177}, {"base_vertex": 27, "l": [1, 1, 0, 1], "lifts_constructed": 1, "region": [24], "route": "T4", "signature": 22, "u": 12, "v": 11, "word_x": 3099, "word_y": 2993, "x": 27, "y": 177}, {"base_vertex": 186, "l": [1, 1, 0, 1], "lifts_constructed": 2, "region": [22, 30], "route": "D1", "signature": 22, "u": 0, "v": 0, "word_x": 10, "word_y": 11, "x": 10, "y": 11}, {"base_vertex": 186, "l": [1, 1, 0, 1], "lifts_constructed": 2, "region": [23, 31], "route": "D1", "signature": 22, "u": 1, "v": 1, "word_x": 282, "word_y": 283, "x": 26, "y": 27}, {"base_vertex": 33, "l": [1, 1, 1, 0], "lifts_constructed": 4, "region": [10, 13, 16, 23], "route": "D2", "signature": 14, "u": 5, "v": 5, "word_x": 1361, "word_y": 1362, "x": 81, "y": 82}, {"base_vertex": 250, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [4, 14], "route": "D3", "signature": 14, "u": 1, "v": 6, "word_x": 266, "word_y": 1631, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [5, 15], "route": "D3", "signature": 14, "u": 3, "v": 4, "word_x": 778, "word_y": 1119, "x": 10, "y": 95}, {"base_vertex": 101, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [11, 21], "route": "D2", "signature": 14, "u": 3, "v": 3, "word_x": 821, "word_y": 822, "x": 53, "y": 54}, {"base_vertex": 220, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [12, 30], "route": "D1", "signature": 14, "u": 0, "v": 0, "word_x": 12, "word_y": 13, "x": 12, "y": 13}, {"base_vertex": 237, "l": [1, 1, 1, 0], "lifts_constructed": 4, "region": [10, 13, 17, 22], "route": "D2", "signature": 14, "u": 10, "v": 10, "word_x": 2733, "word_y": 2734, "x": 173, "y": 174}, {"base_vertex": 15, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [9], "route": "T4", "signature": 14, "u": 3, "v": 9, "word_x": 783, "word_y": 2544, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [2], "route": "T4", "signature": 14, "u": 4, "v": 4, "word_x": 1039, "word_y": 1264, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [8], "route": "T4", "signature": 14, "u": 6, "v": 12, "word_x": 1551, "word_y": 3312, "x": 15, "y": 240}, {"base_vertex": 15, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [3], "route": "T4", "signature": 14, "u": 11, "v": 11, "word_x": 2831, "word_y": 3056, "x": 15, "y": 240}, {"base_vertex": 250, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [6, 14], "route": "D3", "signature": 14, "u": 4, "v": 7, "word_x": 1034, "word_y": 1887, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [7], "route": "D3", "signature": 14, "u": 2, "v": 1, "word_x": 522, "word_y": 351, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [25], "route": "D3", "signature": 14, "u": 6, "v": 8, "word_x": 1546, "word_y": 2143, "x": 10, "y": 95}, {"base_vertex": 250, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [24], "route": "D3", "signature": 14, "u": 13, "v": 3, "word_x": 3338, "word_y": 863, "x": 10, "y": 95}, {"base_vertex": 235, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [27], "route": "D3", "signature": 14, "u": 6, "v": 13, "word_x": 1563, "word_y": 3406, "x": 27, "y": 78}, {"base_vertex": 216, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [14, 18], "route": "D3", "signature": 14, "u": 0, "v": 11, "word_x": 40, "word_y": 2941, "x": 40, "y": 125}, {"base_vertex": 216, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [19], "route": "D3", "signature": 14, "u": 14, "v": 5, "word_x": 3624, "word_y": 1405, "x": 40, "y": 125}, {"base_vertex": 101, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [10, 20], "route": "D2", "signature": 14, "u": 0, "v": 0, "word_x": 5, "word_y": 6, "x": 5, "y": 6}, {"base_vertex": 201, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [26], "route": "D3", "signature": 14, "u": 4, "v": 15, "word_x": 1081, "word_y": 3948, "x": 57, "y": 108}, {"base_vertex": 30, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [28], "route": "T4", "signature": 14, "u": 1, "v": 1, "word_x": 286, "word_y": 481, "x": 30, "y": 225}, {"base_vertex": 30, "l": [1, 1, 1, 0], "lifts_constructed": 1, "region": [29], "route": "T4", "signature": 14, "u": 8, "v": 8, "word_x": 2078, "word_y": 2273, "x": 30, "y": 225}, {"base_vertex": 220, "l": [1, 1, 1, 0], "lifts_constructed": 2, "region": [12, 31], "route": "D1", "signature": 14, "u": 1, "v": 1, "word_x": 284, "word_y": 285, "x": 28, "y": 29}], "cases_constructed": 136, "glued_pairs_built": 2430, "gluings": {"12": [0, 1], "16": [2, 0], "20": [1, 1], "24": [3, 0], "28": [2, 1], "32": [4, 0], "36": [3, 1], "40": [5, 0], "8": [1, 0]}, "horizon": 40, "lengths": [8, 12, 16, 20, 24, 28, 32, 36, 40], "lift_constructs": 270, "method": "labels of the closed 8-walk, then of the closed 12-walk, repeated a and b times from the shared base vertex; the pair of n-bit words that walk produces is put through the trusted evaluator on the ring of n", "obligations_failed": 0, "problems": [], "rule_evaluations": 5400, "semigroup": "8a + 12b = 4(2a + 3b) and 2a + 3b hits every integer at least 2, so these lengths are exactly the multiples of 4 from 8 on", "sweep": [{"l": [0, 0, 0, 1], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [10, 13, 16, 23], "u": 2, "v": 2, "x": 37, "y": 38}, {"l": [0, 0, 1, 0], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [8, 12, 24, 28], "u": 0, "v": 0, "x": 5, "y": 80}, {"l": [0, 1, 0, 0], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [4, 12, 22, 30], "u": 0, "v": 0, "x": 8, "y": 9}, {"l": [0, 1, 1, 1], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [2, 10, 18, 26], "u": 2, "v": 2, "x": 32, "y": 35}, {"l": [1, 0, 0, 0], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 224, "region": [2, 6, 10, 14, 18, 22, 26, 30], "u": 0, "v": 0, "x": 1, "y": 16}, {"l": [1, 0, 1, 1], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [4, 10, 22, 24], "u": 13, "v": 13, "x": 213, "y": 214}, {"l": [1, 1, 0, 1], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [2, 7, 18, 23], "u": 1, "v": 6, "x": 5, "y": 80}, {"l": [1, 1, 1, 0], "lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "pairs": 112, "region": [10, 13, 16, 23], "u": 5, "v": 5, "x": 81, "y": 82}], "sweep_lengths": [12, 16, 20, 24, 28, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 88], "sweep_limits": [5, 4], "sweep_pairs": 1008, "what": "the concatenation W_8^a W_12^b, rebuilt as a ring-n pair and evaluated"}}
{"kind": "verify", "payload": {"affine_lifts": {"injective_at_12": 12, "injective_at_8": 16, "total": 16}, "affine_note": "the two affine lifts per class are the boundary of the claim: they are not carried by any case here, and the count of those still injective on the rings of 8 and 12 is reported rather than assumed", "cases_total": 136, "cover": [{"cases": 18, "l": [0, 0, 0, 1], "lifts_covered": 30, "of": 30}, {"cases": 12, "l": [0, 0, 1, 0], "lifts_covered": 30, "of": 30}, {"cases": 18, "l": [0, 1, 0, 0], "lifts_covered": 30, "of": 30}, {"cases": 13, "l": [0, 1, 1, 1], "lifts_covered": 30, "of": 30}, {"cases": 10, "l": [1, 0, 0, 0], "lifts_covered": 30, "of": 30}, {"cases": 21, "l": [1, 0, 1, 1], "lifts_covered": 30, "of": 30}, {"cases": 22, "l": [1, 1, 0, 1], "lifts_covered": 30, "of": 30}, {"cases": 22, "l": [1, 1, 1, 0], "lifts_covered": 30, "of": 30}], "lifts_covered": 240, "lifts_total": 240, "obligations_failed": 0, "problems": [], "semigroup": "8a + 12b for a, b >= 0 reaches every multiple of 4 from 8 on, and nothing else: the gcd is 4 and 4k = 8a + 12b iff 2a + 3b = k, which solves for every k >= 2", "semigroup_checked_to": 480, "semigroup_gaps": [], "what": "the cover re-checked as a cover, and the length claim re-checked as arithmetic"}}
{"_end": {"affine_lifts_injective_at_12": 12, "affine_lifts_injective_at_8": 16, "cases_total": 136, "extension_pairs_examined": 2812, "extension_pairs_without_any": 12, "glued_pairs_evaluated": 2430, "joinable_at_a_shared_vertex": 240, "lengths_constructed": [8, 12, 16, 20, 24, 28, 32, 36, 40], "lifts_covered_by_cases": 240, "lifts_total": 240, "obligations_failed": 0, "records": 9, "semigroup_gaps": [], "sha256_over_header_and_records": "9a457be940b42b60790ebc7627a94eb92c9736ad4394161cf5eac1c54983fd3b", "shared_witness_cases_total": 66}}


==> anc/results/q12jc_common_base.jsonl <==
{"_meta": {"claim": "each of the 768 representative lifts has a pair-state that starts both a closed differentiating 8-walk and a closed differentiating 12-walk", "generator_version": "q12jc-join-2.12", "pair_graph": "a vertex is a pair of 4-blocks u | v << 4; the edge labelled (a, b) from it goes to target_of(u, v, a, b) and exists exactly when the local rule agrees on u | a << 4 and v | b << 4; a closed walk of length n is a collision pair on the ring of n, and a differentiating label is a position where the two configurations differ", "records_expected": 768}}
{"base": 9552, "defect": 51, "intersection_size": 80, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 0, "walk12": {"differentiating": [3, 4, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 243, 113, 56, 148, 66, 33, 16, 0], "words": [1120, 2528]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 9552, "defect": 51, "intersection_size": 112, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 1, "t": 1, "walk12": {"differentiating": [0, 1, 2, 3, 7, 8], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 164, 210, 233, 252, 254, 127, 63, 23, 3, 1], "words": [3873, 2000]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 142, 71, 43, 21, 2, 1], "words": [113, 64]}}
{"base": 9552, "defect": 51, "intersection_size": 181, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 2, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9552, "defect": 51, "intersection_size": 181, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 1, "t": 3, "walk12": {"differentiating": [0, 1, 2, 4, 7, 8], "labels": [[1, 0], [0, 1], [0, 1], [0, 0], [0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 194, 97, 176, 216, 100, 178, 89, 36, 18, 1], "words": [529, 2912]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 6, 131, 73, 36, 18, 1], "words": [49, 128]}}
{"base": 9552, "defect": 85, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 4, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 89, 164, 210, 105, 180, 82, 33, 16, 0], "words": [1168, 2896]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 9552, "defect": 85, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 1, "t": 5, "walk12": {"differentiating": [0, 1, 3, 4, 5, 8], "labels": [[0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 56, 148, 194, 97, 48, 24, 4, 2, 1], "words": [129, 816]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[1, 0], [0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 74, 173, 94, 39, 19, 1], "words": [209, 160]}}
{"base": 9552, "defect": 85, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 1, "t": 6, "walk12": {"differentiating": [2, 4, 5, 8], "labels": [[1, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 251, 125, 182, 83, 33, 24, 4, 2, 1], "words": [433, 752]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 25, 4, 2, 1], "words": [49, 48]}}
{"base": 9552, "defect": 85, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 7, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 238, 247, 123, 181, 82, 33, 16, 0], "words": [1472, 3008]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 9552, "defect": 51, "intersection_size": 161, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 8, "walk12": {"differentiating": [3, 4, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 213, 226, 249, 124, 182, 83, 33, 16, 0], "words": [1616, 3024]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 9552, "defect": 51, "intersection_size": 161, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 1, "t": 9, "walk12": {"differentiating": [0, 1, 2, 5, 6, 7, 8], "labels": [[1, 0], [1, 0], [1, 0], [1, 1], [0, 0], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 14, 143, 71, 163, 89, 44, 30, 7, 3, 1], "words": [3313, 640]}, "walk8": {"differentiating": [0, 1, 2, 3, 4], "labels": [[0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 224, 120, 60, 22, 3, 1], "words": [129, 112]}}
{"base": 9552, "defect": 51, "intersection_size": 148, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 10, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9552, "defect": 51, "intersection_size": 168, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 11, "walk12": {"differentiating": [3, 4, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 243, 249, 124, 182, 83, 33, 16, 0], "words": [1648, 3056]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 9552, "defect": 85, "intersection_size": 92, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 12, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 0], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 76, 174, 95, 47, 151, 67, 33, 16, 0], "words": [1984, 2368]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 147, 65, 32, 16, 0], "words": [48, 144]}}
{"base": 9552, "defect": 85, "intersection_size": 92, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 2, "t": 13, "walk12": {"differentiating": [0, 1, 2, 5, 7, 9], "labels": [[1, 0], [0, 1], [0, 1], [1, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 194, 233, 252, 126, 191, 95, 39, 27, 5, 2], "words": [3986, 1504]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 194, 97, 48, 24, 4, 2], "words": [18, 96]}}
{"base": 9552, "defect": 85, "intersection_size": 192, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 14, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 9552, "defect": 85, "intersection_size": 192, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 15, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 251, 253, 126, 63, 151, 67, 33, 16, 0], "words": [1968, 2544]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 9552, "defect": 85, "intersection_size": 98, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 75, 165, 210, 105, 180, 82, 33, 16, 0], "words": [1200, 2880]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 104, 180, 82, 33, 16, 0], "words": [64, 176]}}
{"base": 9552, "defect": 85, "intersection_size": 98, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 5, "t": 17, "walk12": {"differentiating": [0, 1, 2, 3, 4, 6, 8, 10], "labels": [[0, 1], [1, 0], [1, 0], [1, 0], [1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 73, 44, 30, 15, 143, 199, 235, 125, 54, 27, 5], "words": [3045, 3600]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 201, 108, 190, 95, 39, 27, 5], "words": [229, 176]}}
{"base": 9552, "defect": 85, "intersection_size": 140, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 18, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 9552, "defect": 85, "intersection_size": 140, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 19, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 238, 247, 123, 181, 82, 33, 16, 0], "words": [1472, 3008]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 9552, "defect": 51, "intersection_size": 96, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 20, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 238, 127, 63, 151, 67, 33, 16, 0], "words": [1984, 2496]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[0, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 12, 134, 67, 33, 16, 0], "words": [96, 128]}}
{"base": 9552, "defect": 51, "intersection_size": 120, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 6, "t": 21, "walk12": {"differentiating": [0, 3, 6, 9, 10], "labels": [[0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 131, 201, 100, 58, 21, 2, 9, 4, 2, 9, 12, 6], "words": [1190, 48]}, "walk8": {"differentiating": [1, 2, 5, 6], "labels": [[1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 77, 166, 83, 33, 24, 12, 6], "words": [54, 80]}}
{"base": 9552, "defect": 51, "intersection_size": 123, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 4, "t": 22, "walk12": {"differentiating": [2, 3, 6, 7, 10], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 2, 1, 8, 12, 6, 139, 197, 106, 53, 18, 9, 4], "words": [2756, 1536]}, "walk8": {"differentiating": [0, 1, 3, 6], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 73, 172, 94, 39, 19, 9, 4], "words": [228, 80]}}
{"base": 9552, "defect": 51, "intersection_size": 123, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 23, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 25, 12, 14, 135, 67, 33, 16, 0], "words": [1824, 2080]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 9552, "defect": 85, "intersection_size": 118, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 1, "t": 24, "walk12": {"differentiating": [0, 1, 2, 4, 7, 8], "labels": [[0, 1], [0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 104, 188, 94, 39, 155, 197, 106, 53, 18, 1], "words": [1473, 3248]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 232, 244, 122, 53, 18, 1], "words": [65, 240]}}
{"base": 9552, "defect": 85, "intersection_size": 118, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 5, "t": 25, "walk12": {"differentiating": [2, 4, 8, 10], "labels": [[0, 0], [0, 0], [0, 1], [1, 1], [0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 2, 1, 128, 200, 228, 250, 253, 254, 127, 55, 27, 5], "words": [3717, 4032]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 10, 141, 78, 175, 95, 39, 27, 5], "words": [245, 160]}}
{"base": 9552, "defect": 85, "intersection_size": 202, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 26, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 9552, "defect": 85, "intersection_size": 202, "l": [0, 0, 0, 1], "owner": "B-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 27, "walk12": {"differentiating": [6, 7], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 17, 0, 136, 76, 166, 83, 33, 16, 0], "words": [1552, 2576]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 9552, "defect": 51, "intersection_size": 174, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 28, "walk12": {"differentiating": [5, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 85, 170, 213, 226, 241, 112, 48, 16, 0], "words": [336, 3920]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 9552, "defect": 51, "intersection_size": 174, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 29, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 9552, "defect": 51, "intersection_size": 168, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 236, 254, 119, 51, 17, 0, 0, 0, 0, 0], "words": [224, 240]}, "walk8": {"differentiating": [0], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 236, 254, 119, 51, 17, 0], "words": [224, 240]}}
{"base": 9552, "defect": 51, "intersection_size": 172, "l": [0, 0, 0, 1], "owner": "A-q0-p1", "position": 0, "q_index": 0, "signature": 1456, "start": 0, "t": 31, "walk12": {"differentiating": [3, 4, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 76, 166, 219, 229, 242, 113, 48, 16, 0], "words": [704, 3904]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 49, 16, 0], "words": [112, 240]}}
{"base": 9544, "defect": 51, "intersection_size": 96, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 0, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 238, 127, 63, 151, 67, 33, 16, 0], "words": [1984, 2496]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[0, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 12, 134, 67, 33, 16, 0], "words": [96, 128]}}
{"base": 9544, "defect": 51, "intersection_size": 112, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 4, "t": 1, "walk12": {"differentiating": [0, 3, 6, 7, 10], "labels": [[0, 1], [1, 1], [1, 1], [0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 201, 236, 246, 115, 185, 212, 106, 53, 18, 9, 4], "words": [2660, 1776]}, "walk8": {"differentiating": [0, 3, 6], "labels": [[1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 141, 206, 111, 55, 19, 9, 4], "words": [244, 96]}}
{"base": 9544, "defect": 85, "intersection_size": 171, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 2, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 9544, "defect": 85, "intersection_size": 171, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 4, "t": 3, "walk12": {"differentiating": [0, 3, 5, 6, 7, 10], "labels": [[0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 201, 236, 126, 55, 27, 133, 194, 97, 48, 24, 4], "words": [740, 3184]}, "walk8": {"differentiating": [0, 6], "labels": [[0, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 65, 168, 84, 34, 17, 8, 4], "words": [68, 80]}}
{"base": 9544, "defect": 51, "intersection_size": 188, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 4, "walk12": {"differentiating": [1, 3, 4, 5, 6, 7], "labels": [[0, 0], [0, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 108, 62, 31, 135, 195, 97, 48, 16, 0], "words": [960, 3168]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 9544, "defect": 51, "intersection_size": 188, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 1, "t": 5, "walk12": {"differentiating": [0, 3, 6, 8], "labels": [[0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 126, 55, 19, 9, 4, 10, 5, 2, 1], "words": [1249, 112]}, "walk8": {"differentiating": [0, 4], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 70, 171, 93, 38, 19, 1], "words": [177, 160]}}
{"base": 9544, "defect": 85, "intersection_size": 168, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 6, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0, 0, 0, 0, 0], "words": [176, 160]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0], "words": [176, 160]}}
{"base": 9544, "defect": 85, "intersection_size": 168, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 7, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 213, 98, 57, 148, 194, 97, 48, 16, 0], "words": [592, 3280]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 49, 16, 0], "words": [112, 240]}}
{"base": 9544, "defect": 85, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 90, 45, 150, 75, 165, 82, 33, 16, 0], "words": [1440, 2640]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 165, 82, 33, 16, 0], "words": [80, 160]}}
{"base": 9544, "defect": 85, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 1, "t": 9, "walk12": {"differentiating": [0, 2, 4, 7, 8], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 78, 175, 215, 99, 49, 24, 12, 6, 3, 1], "words": [2289, 416]}, "walk8": {"differentiating": [0, 2, 4], "labels": [[0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 228, 114, 57, 20, 2, 1], "words": [33, 112]}}
{"base": 9544, "defect": 51, "intersection_size": 160, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 10, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 9544, "defect": 51, "intersection_size": 152, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 11, "walk12": {"differentiating": [2, 4, 5, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 78, 167, 83, 161, 80, 32, 16, 0], "words": [464, 2704]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 162, 81, 32, 16, 0], "words": [32, 160]}}
{"base": 9544, "defect": 85, "intersection_size": 218, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 12, "walk12": {"differentiating": [0, 1, 4, 5, 6, 7], "labels": [[1, 0], [0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 202, 101, 178, 89, 164, 210, 97, 48, 16, 0], "words": [592, 3424]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 210, 97, 48, 16, 0], "words": [32, 208]}}
{"base": 9544, "defect": 85, "intersection_size": 218, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 1, "t": 13, "walk12": {"differentiating": [0, 3, 4, 5, 6, 8], "labels": [[1, 0], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 70, 43, 29, 14, 135, 67, 41, 20, 2, 1], "words": [945, 1056]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 84, 42, 21, 2, 1], "words": [65, 80]}}
{"base": 9544, "defect": 51, "intersection_size": 164, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 14, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 9544, "defect": 51, "intersection_size": 164, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 15, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 63, 151, 75, 165, 210, 97, 48, 16, 0], "words": [752, 3376]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 9544, "defect": 51, "intersection_size": 140, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 105, 180, 90, 45, 150, 67, 33, 16, 0], "words": [1680, 2400]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 150, 67, 33, 16, 0], "words": [96, 144]}}
{"base": 9544, "defect": 51, "intersection_size": 140, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 6, "t": 17, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 9, 10], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 77, 46, 151, 75, 165, 210, 233, 116, 58, 29, 6], "words": [2422, 3728]}, "walk8": {"differentiating": [1, 2, 5, 6], "labels": [[1, 1], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 197, 226, 249, 116, 58, 29, 6], "words": [150, 240]}}
{"base": 9544, "defect": 85, "intersection_size": 192, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 18, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 9544, "defect": 85, "intersection_size": 192, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 19, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 170, 85, 42, 29, 134, 67, 33, 16, 0], "words": [1696, 2208]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 9544, "defect": 51, "intersection_size": 96, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 20, "walk12": {"differentiating": [0, 1, 2, 5, 6, 7], "labels": [[1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 97, 48, 24, 132, 194, 97, 48, 16, 0], "words": [528, 3168]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 132, 194, 97, 48, 16, 0], "words": [32, 192]}}
{"base": 9544, "defect": 51, "intersection_size": 112, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 2, "t": 21, "walk12": {"differentiating": [1, 3, 4, 7, 9], "labels": [[0, 0], [1, 0], [0, 0], [0, 1], [0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 1, 8, 4, 130, 193, 232, 252, 126, 55, 27, 5, 2], "words": [3618, 1920]}, "walk8": {"differentiating": [0, 3, 5], "labels": [[1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 206, 111, 55, 27, 5, 2], "words": [242, 96]}}
{"base": 9544, "defect": 85, "intersection_size": 171, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 1, "t": 22, "walk12": {"differentiating": [0, 1, 2, 4, 6, 8], "labels": [[1, 0], [0, 1], [0, 1], [0, 0], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 194, 97, 176, 216, 108, 54, 27, 5, 2, 1], "words": [1553, 864]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 9544, "defect": 85, "intersection_size": 171, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 23, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 132, 74, 165, 210, 97, 48, 16, 0], "words": [656, 3344]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 9544, "defect": 85, "intersection_size": 172, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 24, "walk12": {"differentiating": [0, 2, 4, 5, 6, 7], "labels": [[0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 160, 80, 40, 148, 74, 165, 82, 33, 16, 0], "words": [1280, 2640]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 165, 82, 33, 16, 0], "words": [80, 160]}}
{"base": 9544, "defect": 85, "intersection_size": 172, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 1, "t": 25, "walk12": {"differentiating": [0, 1, 3, 5, 7, 8], "labels": [[0, 1], [0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 176, 80, 40, 20, 10, 13, 6, 3, 1], "words": [2561, 176]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 142, 79, 47, 23, 3, 1], "words": [241, 64]}}
{"base": 9544, "defect": 51, "intersection_size": 198, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 26, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 9544, "defect": 51, "intersection_size": 198, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 27, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 170, 93, 166, 91, 165, 82, 33, 16, 0], "words": [1440, 2720]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 151, 67, 33, 16, 0], "words": [112, 144]}}
{"base": 9544, "defect": 85, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 28, "walk12": {"differentiating": [0, 3, 4, 5, 6, 7], "labels": [[1, 0], [0, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 77, 46, 31, 135, 195, 97, 48, 16, 0], "words": [976, 3136]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 132, 194, 97, 48, 16, 0], "words": [32, 192]}}
{"base": 9544, "defect": 85, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "B-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 1, "t": 29, "walk12": {"differentiating": [0, 4, 6, 8], "labels": [[0, 1], [0, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 84, 162, 81, 160, 80, 40, 20, 2, 1], "words": [65, 1360]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 84, 42, 21, 2, 1], "words": [65, 80]}}
{"base": 9544, "defect": 51, "intersection_size": 152, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 9544, "defect": 51, "intersection_size": 160, "l": [0, 0, 1, 0], "owner": "A-q0-p0", "position": 1, "q_index": 0, "signature": 1448, "start": 0, "t": 31, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 234, 125, 62, 151, 195, 97, 48, 16, 0], "words": [928, 3296]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 162, 81, 32, 16, 0], "words": [32, 160]}}
{"base": 9540, "defect": 51, "intersection_size": 96, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 0, "walk12": {"differentiating": [0, 1, 2, 5, 6, 7], "labels": [[1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 97, 48, 24, 132, 194, 97, 48, 16, 0], "words": [528, 3168]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 132, 194, 97, 48, 16, 0], "words": [32, 192]}}
{"base": 9540, "defect": 51, "intersection_size": 120, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 3, "t": 1, "walk12": {"differentiating": [0, 1, 2, 4, 6, 7, 8, 9], "labels": [[0, 1], [0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 104, 188, 94, 39, 27, 13, 14, 15, 7, 3], "words": [3523, 176]}, "walk8": {"differentiating": [0, 2, 3, 4, 5], "labels": [[1, 0], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 140, 78, 47, 31, 15, 7, 3], "words": [243, 32]}}
{"base": 9540, "defect": 51, "intersection_size": 123, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 2, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 9540, "defect": 51, "intersection_size": 123, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 2, "t": 3, "walk12": {"differentiating": [0, 1, 5, 6, 7, 9], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 172, 222, 239, 127, 183, 211, 97, 56, 20, 2], "words": [994, 3536]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 78, 167, 83, 41, 20, 2], "words": [114, 160]}}
{"base": 9540, "defect": 85, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 4, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 9540, "defect": 85, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 1, "t": 5, "walk12": {"differentiating": [0, 6, 7, 8], "labels": [[0, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 32, 152, 204, 238, 127, 183, 91, 37, 18, 1], "words": [1921, 2960]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[1, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 78, 167, 91, 37, 18, 1], "words": [113, 160]}}
{"base": 9540, "defect": 85, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 6, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 9540, "defect": 85, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 2, "t": 7, "walk12": {"differentiating": [7, 9], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 51, 153, 204, 238, 127, 55, 27, 5, 2], "words": [3890, 1840]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 238, 127, 55, 27, 5, 2], "words": [242, 112]}}
{"base": 9540, "defect": 51, "intersection_size": 174, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 8, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7], "labels": [[0, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 72, 44, 150, 75, 165, 210, 97, 48, 16, 0], "words": [704, 3360]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 132, 194, 97, 48, 16, 0], "words": [32, 192]}}
{"base": 9540, "defect": 51, "intersection_size": 174, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 9, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 9540, "defect": 51, "intersection_size": 172, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 10, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 9540, "defect": 51, "intersection_size": 168, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 11, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 81, 160, 88, 164, 210, 97, 48, 16, 0], "words": [528, 3408]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 49, 16, 0], "words": [112, 240]}}
{"base": 9540, "defect": 85, "intersection_size": 92, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 12, "walk12": {"differentiating": [0, 2], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 78, 175, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 160]}, "walk8": {"differentiating": [0, 2], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 78, 175, 87, 35, 17, 0], "words": [240, 160]}}
{"base": 9540, "defect": 85, "intersection_size": 92, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 2, "t": 13, "walk12": {"differentiating": [7, 9], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 85, 170, 85, 170, 93, 38, 27, 5, 2], "words": [3410, 1360]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 93, 38, 27, 5, 2], "words": [210, 80]}}
{"base": 9540, "defect": 85, "intersection_size": 192, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 14, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 9540, "defect": 85, "intersection_size": 192, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 15, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 9540, "defect": 85, "intersection_size": 98, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 45, 150, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3360]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 210, 97, 48, 16, 0], "words": [32, 208]}}
{"base": 9540, "defect": 85, "intersection_size": 98, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 5, "t": 17, "walk12": {"differentiating": [0, 1, 2, 3, 4, 6, 8, 10], "labels": [[0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 73, 164, 90, 45, 158, 199, 235, 125, 54, 27, 5], "words": [2981, 3664]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 10, 141, 198, 235, 125, 54, 27, 5], "words": [181, 224]}}
{"base": 9540, "defect": 85, "intersection_size": 140, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 18, "walk12": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 128]}, "walk8": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0], "words": [208, 128]}}
{"base": 9540, "defect": 85, "intersection_size": 140, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 19, "walk12": {"differentiating": [1, 3, 5, 6, 7], "labels": [[1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 95, 39, 27, 133, 194, 97, 48, 16, 0], "words": [752, 3152]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 9540, "defect": 51, "intersection_size": 80, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 20, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 9540, "defect": 51, "intersection_size": 112, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 1, "t": 21, "walk12": {"differentiating": [0, 1, 5, 6, 7, 8], "labels": [[0, 1], [0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 232, 252, 254, 127, 63, 151, 75, 37, 18, 1], "words": [1985, 2544]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[1, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 138, 77, 46, 23, 3, 1], "words": [209, 64]}}
{"base": 9540, "defect": 51, "intersection_size": 181, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 1, "t": 22, "walk12": {"differentiating": [3, 4, 5, 6, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 93, 166, 91, 45, 150, 75, 37, 18, 1], "words": [1745, 2384]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 162, 209, 104, 52, 18, 1], "words": [17, 208]}}
{"base": 9540, "defect": 51, "intersection_size": 181, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 23, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9540, "defect": 85, "intersection_size": 118, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 1, "t": 24, "walk12": {"differentiating": [0, 1, 3, 5, 7, 8], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 172, 94, 39, 27, 5, 10, 13, 6, 3, 1], "words": [2785, 80]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 26, 13, 6, 3, 1], "words": [161, 16]}}
{"base": 9540, "defect": 85, "intersection_size": 118, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 3, "t": 25, "walk12": {"differentiating": [0, 1, 3, 5, 8, 9], "labels": [[1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 66, 41, 20, 130, 201, 100, 58, 29, 6, 3], "words": [1171, 1568]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 101, 58, 29, 6, 3], "words": [83, 96]}}
{"base": 9540, "defect": 85, "intersection_size": 202, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 26, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 9540, "defect": 85, "intersection_size": 202, "l": [0, 1, 0, 0], "owner": "B-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 27, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 51, 25, 132, 194, 97, 48, 16, 0], "words": [608, 3168]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 9540, "defect": 51, "intersection_size": 161, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 28, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 9540, "defect": 51, "intersection_size": 161, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 1, "t": 29, "walk12": {"differentiating": [0, 2, 3, 4, 7, 8], "labels": [[0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 88, 164, 218, 237, 246, 123, 53, 18, 1], "words": [1665, 3920]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[0, 1], [0, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 208, 104, 52, 18, 1], "words": [1, 208]}}
{"base": 9540, "defect": 51, "intersection_size": 168, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 30, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 9540, "defect": 51, "intersection_size": 148, "l": [0, 1, 0, 0], "owner": "A-q0-p1", "position": 2, "q_index": 0, "signature": 1444, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9564, "defect": 51, "intersection_size": 80, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 0, "walk12": {"differentiating": [3, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 110, 55, 155, 197, 226, 113, 48, 16, 0], "words": [736, 3680]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 9564, "defect": 51, "intersection_size": 112, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 1, "walk12": {"differentiating": [0, 1, 2, 3, 7, 8], "labels": [[1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 14, 135, 67, 33, 16, 128, 72, 36, 18, 1], "words": [113, 2176]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 154, 77, 38, 19, 1], "words": [161, 144]}}
{"base": 9564, "defect": 85, "intersection_size": 196, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 2, "walk12": {"differentiating": [1, 3, 5, 7, 8], "labels": [[1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 98, 57, 20, 10, 5, 130, 73, 36, 18, 1], "words": [657, 2096]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 243, 121, 52, 18, 1], "words": [49, 240]}}
{"base": 9564, "defect": 85, "intersection_size": 196, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 3, "walk12": {"differentiating": [0, 1, 5, 7, 8], "labels": [[1, 0], [0, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 33, 152, 76, 174, 95, 47, 23, 3, 1], "words": [3857, 1312]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[1, 0], [0, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 169, 92, 38, 19, 1], "words": [145, 160]}}
{"base": 9564, "defect": 51, "intersection_size": 172, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 4, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0, 0, 0, 0, 0], "words": [240, 144]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0], "words": [240, 144]}}
{"base": 9564, "defect": 51, "intersection_size": 172, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 5, "walk12": {"differentiating": [0, 1, 3, 4, 7, 8], "labels": [[1, 0], [0, 1], [0, 0], [1, 0], [0, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 41, 148, 202, 237, 246, 123, 53, 18, 1], "words": [1681, 3872]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 146, 73, 36, 18, 1], "words": [33, 144]}}
{"base": 9564, "defect": 85, "intersection_size": 176, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 6, "walk12": {"differentiating": [1, 3, 5, 7, 8], "labels": [[1, 1], [1, 0], [1, 1], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 174, 95, 175, 215, 235, 245, 122, 53, 18, 1], "words": [1521, 3920]}, "walk8": {"differentiating": [1, 3, 4], "labels": [[1, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 234, 245, 122, 53, 18, 1], "words": [81, 240]}}
{"base": 9564, "defect": 85, "intersection_size": 176, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 4, "t": 7, "walk12": {"differentiating": [0, 1, 2, 4, 5, 7, 10], "labels": [[0, 1], [1, 0], [0, 1], [1, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 73, 164, 218, 229, 242, 249, 124, 54, 19, 9, 4], "words": [3236, 2000]}, "walk8": {"differentiating": [0, 3, 6], "labels": [[0, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 65, 168, 92, 38, 19, 9, 4], "words": [196, 80]}}
{"base": 9564, "defect": 85, "intersection_size": 193, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 8, "walk12": {"differentiating": [3, 5, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 140, 198, 235, 245, 114, 49, 16, 0], "words": [1424, 3856]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 234, 245, 114, 49, 16, 0], "words": [80, 240]}}
{"base": 9564, "defect": 85, "intersection_size": 193, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 9, "walk12": {"differentiating": [0, 1, 3, 4, 5, 6, 7, 8], "labels": [[0, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 26, 133, 74, 45, 150, 75, 37, 18, 1], "words": [1697, 2320]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 161, 88, 36, 18, 1], "words": [17, 160]}}
{"base": 9564, "defect": 51, "intersection_size": 140, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 10, "walk12": {"differentiating": [4, 6, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 110, 191, 95, 167, 91, 37, 18, 1], "words": [2001, 2768]}, "walk8": {"differentiating": [1, 3, 4], "labels": [[1, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 234, 245, 122, 53, 18, 1], "words": [81, 240]}}
{"base": 9564, "defect": 51, "intersection_size": 136, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 2, "t": 11, "walk12": {"differentiating": [0, 2, 7, 9], "labels": [[0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 114, 49, 152, 204, 110, 55, 27, 5, 2], "words": [3618, 1648]}, "walk8": {"differentiating": [0, 3, 5], "labels": [[1, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 138, 77, 38, 27, 5, 2], "words": [210, 64]}}
{"base": 9564, "defect": 85, "intersection_size": 184, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 2, "t": 12, "walk12": {"differentiating": [0, 5, 7, 9], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 138, 205, 102, 179, 81, 40, 20, 10, 5, 2], "words": [2258, 704]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 107, 53, 26, 5, 2], "words": [178, 96]}}
{"base": 9564, "defect": 85, "intersection_size": 184, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 13, "walk12": {"differentiating": [0, 1, 4, 5, 7, 8], "labels": [[0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 18, 9, 132, 66, 161, 88, 36, 18, 1], "words": [289, 2576]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 146, 73, 36, 18, 1], "words": [33, 144]}}
{"base": 9564, "defect": 51, "intersection_size": 186, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 14, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 9564, "defect": 51, "intersection_size": 186, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 15, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 9564, "defect": 51, "intersection_size": 166, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 14, 15, 135, 195, 225, 240, 112, 48, 16, 0], "words": [240, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 9564, "defect": 51, "intersection_size": 166, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 17, "walk12": {"differentiating": [0, 3, 7, 8], "labels": [[0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 126, 55, 155, 69, 162, 89, 36, 18, 1], "words": [737, 2672]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 9564, "defect": 85, "intersection_size": 176, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 18, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9564, "defect": 85, "intersection_size": 176, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 19, "walk12": {"differentiating": [1, 2, 5, 6, 7], "labels": [[1, 1], [1, 0], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 23, 139, 197, 226, 241, 112, 48, 16, 0], "words": [368, 3856]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 226, 241, 112, 48, 16, 0], "words": [16, 240]}}
{"base": 9564, "defect": 51, "intersection_size": 80, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 20, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9564, "defect": 51, "intersection_size": 112, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 21, "walk12": {"differentiating": [0, 1, 5, 7, 8], "labels": [[1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 33, 16, 8, 140, 198, 107, 53, 18, 1], "words": [1553, 3104]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 100, 178, 89, 36, 18, 1], "words": [33, 176]}}
{"base": 9564, "defect": 85, "intersection_size": 196, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 22, "walk12": {"differentiating": [4, 5, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 153, 196, 106, 189, 214, 107, 53, 18, 1], "words": [1681, 3472]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[1, 0], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 70, 163, 89, 36, 18, 1], "words": [49, 160]}}
{"base": 9564, "defect": 85, "intersection_size": 196, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 5, "t": 23, "walk12": {"differentiating": [1, 3, 4, 5, 6, 8, 10], "labels": [[1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 138, 77, 38, 27, 133, 194, 225, 248, 124, 54, 27, 5], "words": [2229, 3856]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[0, 1], [0, 0], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 65, 160, 216, 108, 54, 27, 5], "words": [133, 208]}}
{"base": 9564, "defect": 85, "intersection_size": 154, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 24, "walk12": {"differentiating": [2, 4, 5, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 115, 177, 208, 232, 244, 114, 49, 16, 0], "words": [1072, 3952]}, "walk8": {"differentiating": [1, 3], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 228, 114, 49, 16, 0], "words": [64, 224]}}
{"base": 9564, "defect": 85, "intersection_size": 154, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 25, "walk12": {"differentiating": [0, 3, 7, 8], "labels": [[1, 0], [1, 1], [0, 0], [0, 1], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 70, 163, 217, 236, 254, 247, 123, 53, 18, 1], "words": [1841, 4000]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 161, 88, 36, 18, 1], "words": [17, 160]}}
{"base": 9564, "defect": 51, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 26, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9564, "defect": 51, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 27, "walk12": {"differentiating": [4, 5, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 170, 213, 226, 249, 244, 114, 49, 16, 0], "words": [1184, 4000]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 9564, "defect": 85, "intersection_size": 193, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 0, "t": 28, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9564, "defect": 85, "intersection_size": 193, "l": [0, 1, 1, 1], "owner": "B-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 1, "t": 29, "walk12": {"differentiating": [0, 1, 3, 4, 5, 6, 7, 8], "labels": [[0, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 26, 133, 74, 45, 150, 75, 37, 18, 1], "words": [1697, 2320]}, "walk8": {"differentiating": [0, 1, 2, 3, 4], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 44, 150, 75, 37, 18, 1], "words": [97, 144]}}
{"base": 9564, "defect": 51, "intersection_size": 136, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 2, "t": 30, "walk12": {"differentiating": [0, 2, 3, 6, 9], "labels": [[1, 0], [0, 0], [1, 0], [1, 0], [1, 1], [1, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 10, 13, 142, 207, 231, 251, 117, 58, 21, 2], "words": [3026, 3840]}, "walk8": {"differentiating": [0, 2, 5], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 10, 141, 70, 43, 21, 2], "words": [210, 128]}}
{"base": 9564, "defect": 51, "intersection_size": 140, "l": [0, 1, 1, 1], "owner": "A-q0-p0", "position": 3, "q_index": 0, "signature": 1468, "start": 2, "t": 31, "walk12": {"differentiating": [1, 5, 6, 7, 9], "labels": [[1, 1], [0, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 196, 98, 49, 152, 76, 166, 91, 37, 26, 5, 2], "words": [2834, 1328]}, "walk8": {"differentiating": [2, 3, 5], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 42, 29, 6, 11, 5, 2], "words": [210, 16]}}
{"base": 9538, "defect": 51, "intersection_size": 80, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 0, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 9538, "defect": 51, "intersection_size": 112, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 2, "t": 1, "walk12": {"differentiating": [1, 2, 3, 4, 7, 9], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 166, 211, 225, 248, 252, 126, 55, 27, 5, 2], "words": [3634, 2000]}, "walk8": {"differentiating": [1, 2, 5], "labels": [[1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 196, 226, 113, 48, 24, 4, 2], "words": [18, 112]}}
{"base": 9538, "defect": 85, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 2, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7], "labels": [[0, 0], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 132, 74, 45, 150, 75, 165, 82, 33, 16, 0], "words": [1440, 2624]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 165, 82, 33, 16, 0], "words": [80, 160]}}
{"base": 9538, "defect": 85, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 3, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 51, 153, 76, 46, 23, 3, 1], "words": [3281, 1232]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 9538, "defect": 51, "intersection_size": 160, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 3, "t": 4, "walk12": {"differentiating": [2, 3, 4, 7, 8, 9], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 204, 230, 243, 241, 248, 116, 58, 29, 14, 7, 3], "words": [2611, 1008]}, "walk8": {"differentiating": [2, 3, 4, 5], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 204, 110, 63, 31, 15, 7, 3], "words": [243, 48]}}
{"base": 9538, "defect": 51, "intersection_size": 160, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 5, "walk12": {"differentiating": [3, 6, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 234, 117, 58, 149, 74, 37, 18, 1], "words": [1361, 2512]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 145, 72, 36, 18, 1], "words": [17, 144]}}
{"base": 9538, "defect": 85, "intersection_size": 186, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 6, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 51, 25, 132, 74, 165, 82, 33, 16, 0], "words": [1328, 2608]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 165, 82, 33, 16, 0], "words": [80, 160]}}
{"base": 9538, "defect": 85, "intersection_size": 186, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 7, "walk12": {"differentiating": [3, 4, 5, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 59, 29, 14, 7, 3, 9, 4, 2, 1], "words": [945, 48]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 9538, "defect": 85, "intersection_size": 196, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 9538, "defect": 85, "intersection_size": 196, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 9, "walk12": {"differentiating": [7, 8], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 68, 34, 153, 204, 102, 179, 89, 36, 18, 1], "words": [801, 2848]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 89, 36, 18, 1], "words": [49, 176]}}
{"base": 9538, "defect": 51, "intersection_size": 136, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 10, "walk12": {"differentiating": [6, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 170, 85, 34, 25, 132, 66, 33, 16, 0], "words": [1184, 2208]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 9538, "defect": 51, "intersection_size": 140, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 11, "walk12": {"differentiating": [0, 2, 3, 4, 6, 7, 8], "labels": [[0, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 108, 62, 151, 67, 41, 28, 14, 7, 3, 1], "words": [3297, 304]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 9538, "defect": 85, "intersection_size": 144, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 12, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 36, 154, 69, 34, 17, 0, 0, 0, 0, 0], "words": [160, 144]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 36, 154, 69, 34, 17, 0], "words": [160, 144]}}
{"base": 9538, "defect": 85, "intersection_size": 144, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 13, "walk12": {"differentiating": [2, 3, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 89, 36, 154, 197, 226, 113, 48, 16, 0], "words": [656, 3664]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 113, 48, 16, 0], "words": [48, 240]}}
{"base": 9538, "defect": 51, "intersection_size": 194, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 14, "walk12": {"differentiating": [0, 1, 5, 6, 7], "labels": [[1, 0], [0, 1], [0, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 66, 33, 152, 196, 226, 241, 112, 48, 16, 0], "words": [272, 3872]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 225, 112, 48, 16, 0], "words": [16, 224]}}
{"base": 9538, "defect": 51, "intersection_size": 194, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 15, "walk12": {"differentiating": [2, 3, 6, 8], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 63, 23, 3, 9, 4, 10, 5, 2, 1], "words": [1265, 48]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 9538, "defect": 51, "intersection_size": 166, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 2, "t": 16, "walk12": {"differentiating": [1, 9], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 223, 103, 51, 153, 68, 34, 25, 4, 2], "words": [1266, 1232]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 87, 35, 25, 4, 2], "words": [114, 80]}}
{"base": 9538, "defect": 51, "intersection_size": 166, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 17, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7, 8], "labels": [[1, 1], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 91, 165, 210, 105, 180, 90, 37, 18, 1], "words": [1201, 2896]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 106, 181, 90, 37, 18, 1], "words": [81, 176]}}
{"base": 9538, "defect": 85, "intersection_size": 224, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 18, "walk12": {"differentiating": [0, 1, 2, 4, 5, 6, 7], "labels": [[0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 82, 41, 148, 74, 165, 82, 33, 16, 0], "words": [1312, 2640]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 165, 82, 33, 16, 0], "words": [80, 160]}}
{"base": 9538, "defect": 85, "intersection_size": 224, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 19, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9538, "defect": 51, "intersection_size": 112, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 2, "t": 20, "walk12": {"differentiating": [0, 1, 2, 4, 5, 9], "labels": [[0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 224, 248, 124, 62, 159, 71, 35, 25, 4, 2], "words": [1922, 1264]}, "walk8": {"differentiating": [0, 1, 5], "labels": [[0, 1], [0, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 232, 116, 50, 25, 4, 2], "words": [66, 112]}}
{"base": 9538, "defect": 51, "intersection_size": 80, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 21, "walk12": {"differentiating": [3, 4, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 243, 113, 56, 148, 66, 33, 16, 0], "words": [1120, 2528]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 9538, "defect": 85, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 90, 45, 150, 75, 165, 82, 33, 16, 0], "words": [1440, 2640]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 165, 82, 33, 16, 0], "words": [80, 160]}}
{"base": 9538, "defect": 85, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 23, "walk12": {"differentiating": [0, 1, 8], "labels": [[0, 1], [0, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 232, 116, 50, 153, 68, 34, 25, 4, 2, 1], "words": [577, 624]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 9538, "defect": 85, "intersection_size": 160, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 2, "t": 24, "walk12": {"differentiating": [0, 2, 3, 5, 7, 9], "labels": [[1, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 227, 113, 176, 80, 40, 20, 10, 5, 2], "words": [2098, 736]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 108, 62, 23, 11, 5, 2], "words": [226, 48]}}
{"base": 9538, "defect": 85, "intersection_size": 160, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 25, "walk12": {"differentiating": [4, 5, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 42, 29, 142, 199, 107, 53, 18, 1], "words": [1873, 3152]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 162, 81, 40, 20, 2, 1], "words": [17, 80]}}
{"base": 9538, "defect": 51, "intersection_size": 182, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 26, "walk12": {"differentiating": [0, 1, 3, 4, 6, 7], "labels": [[0, 1], [1, 0], [1, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 214, 227, 249, 124, 182, 83, 33, 16, 0], "words": [1632, 3024]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 9538, "defect": 51, "intersection_size": 182, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 27, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9538, "defect": 85, "intersection_size": 196, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 3, "t": 28, "walk12": {"differentiating": [1, 3, 5, 7, 8, 9], "labels": [[1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 196, 234, 125, 54, 27, 141, 198, 107, 61, 22, 3], "words": [1747, 3184]}, "walk8": {"differentiating": [1, 3, 4, 5], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 76, 174, 215, 107, 61, 22, 3], "words": [115, 208]}}
{"base": 9538, "defect": 85, "intersection_size": 196, "l": [1, 0, 0, 0], "owner": "B-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 29, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 46, 31, 135, 195, 225, 112, 48, 16, 0], "words": [480, 3616]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 9538, "defect": 51, "intersection_size": 136, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 0, "t": 30, "walk12": {"differentiating": [2, 3, 6, 7], "labels": [[0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 128, 72, 36, 154, 197, 226, 113, 48, 16, 0], "words": [640, 3648]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 9538, "defect": 51, "intersection_size": 140, "l": [1, 0, 0, 0], "owner": "A-q0-p0", "position": 4, "q_index": 0, "signature": 1442, "start": 1, "t": 31, "walk12": {"differentiating": [6, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 85, 34, 25, 4, 10, 5, 2, 1], "words": [1201, 176]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 9562, "defect": 51, "intersection_size": 96, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 2, "t": 0, "walk12": {"differentiating": [5, 6, 7, 9], "labels": [[1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 238, 119, 51, 25, 132, 74, 37, 26, 5, 2], "words": [2674, 1136]}, "walk8": {"differentiating": [2, 3, 5], "labels": [[1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 230, 123, 53, 26, 5, 2], "words": [178, 112]}}
{"base": 9562, "defect": 51, "intersection_size": 120, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 3, "t": 1, "walk12": {"differentiating": [0, 2, 3, 4, 6, 8, 9], "labels": [[1, 0], [0, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 4, 130, 193, 224, 248, 124, 54, 27, 13, 6, 3], "words": [1555, 960]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 72, 172, 86, 43, 29, 6, 3], "words": [99, 80]}}
{"base": 9562, "defect": 51, "intersection_size": 139, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 2, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 226, 121, 60, 30, 15, 135, 67, 33, 16, 0], "words": [1936, 2160]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 9562, "defect": 51, "intersection_size": 139, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 3, "t": 3, "walk12": {"differentiating": [7, 8, 9], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 1, 136, 68, 170, 221, 102, 51, 25, 12, 14, 7, 3], "words": [2467, 416]}, "walk8": {"differentiating": [0, 3, 4, 5], "labels": [[1, 0], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 140, 70, 43, 29, 14, 7, 3], "words": [179, 32]}}
{"base": 9562, "defect": 85, "intersection_size": 179, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 2, "t": 4, "walk12": {"differentiating": [0, 2, 3, 5, 7, 9], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 249, 244, 250, 125, 54, 27, 5, 2], "words": [3362, 2032]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 172, 94, 39, 27, 5, 2], "words": [226, 80]}}
{"base": 9562, "defect": 85, "intersection_size": 179, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 5, "walk12": {"differentiating": [4, 6, 7, 8], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 68, 34, 145, 64, 40, 28, 14, 7, 3, 1], "words": [3105, 288]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 93, 46, 23, 3, 1], "words": [209, 80]}}
{"base": 9562, "defect": 85, "intersection_size": 188, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 6, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 234, 125, 182, 211, 97, 48, 16, 0], "words": [832, 3520]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 211, 97, 48, 16, 0], "words": [48, 208]}}
{"base": 9562, "defect": 85, "intersection_size": 188, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 7, "walk12": {"differentiating": [6, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 34, 153, 76, 38, 27, 5, 2, 1], "words": [1617, 592]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 224, 112, 56, 20, 2, 1], "words": [1, 112]}}
{"base": 9562, "defect": 51, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 2, "t": 8, "walk12": {"differentiating": [5, 9], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 51, 153, 76, 174, 223, 103, 59, 21, 2], "words": [3890, 3376]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 223, 103, 59, 21, 2], "words": [242, 208]}}
{"base": 9562, "defect": 51, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 9, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 251, 117, 178, 89, 164, 82, 33, 16, 0], "words": [1200, 2800]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 9562, "defect": 51, "intersection_size": 168, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 10, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [0, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 38, 147, 193, 104, 180, 82, 33, 16, 0], "words": [1120, 2848]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 9562, "defect": 51, "intersection_size": 172, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 11, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 9562, "defect": 85, "intersection_size": 140, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 2, "t": 12, "walk12": {"differentiating": [0, 2, 5, 6, 7, 9], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 108, 190, 223, 231, 243, 241, 112, 56, 20, 2], "words": [482, 4016]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [0, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 160, 208, 96, 56, 20, 2], "words": [2, 208]}}
{"base": 9562, "defect": 85, "intersection_size": 140, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 13, "walk12": {"differentiating": [3, 6, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 25, 140, 70, 43, 149, 74, 37, 18, 1], "words": [1425, 2320]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 55, 27, 5, 2, 1], "words": [113, 48]}}
{"base": 9562, "defect": 85, "intersection_size": 188, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 14, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 102, 179, 89, 164, 82, 33, 16, 0], "words": [1216, 2752]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 9562, "defect": 85, "intersection_size": 188, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 15, "walk12": {"differentiating": [3, 4, 6, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 189, 214, 99, 57, 20, 2, 1], "words": [849, 1744]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 115, 57, 20, 2, 1], "words": [49, 112]}}
{"base": 9562, "defect": 85, "intersection_size": 96, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 5, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 6, 8, 10], "labels": [[0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 193, 104, 60, 30, 143, 199, 235, 125, 54, 27, 5], "words": [3013, 3632]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 10, 141, 198, 235, 125, 54, 27, 5], "words": [181, 224]}}
{"base": 9562, "defect": 85, "intersection_size": 96, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 17, "walk12": {"differentiating": [2, 5, 7, 8], "labels": [[0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 76, 38, 19, 9, 140, 198, 107, 53, 18, 1], "words": [1633, 3104]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 241, 120, 52, 18, 1], "words": [17, 240]}}
{"base": 9562, "defect": 85, "intersection_size": 176, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 18, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 0, 8, 12, 14, 135, 67, 33, 16, 0], "words": [1792, 2048]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 14, 135, 67, 33, 16, 0], "words": [112, 128]}}
{"base": 9562, "defect": 85, "intersection_size": 176, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 19, "walk12": {"differentiating": [0, 2, 6, 7, 8], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 108, 190, 223, 103, 59, 29, 14, 7, 3, 1], "words": [3553, 432]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 31, 15, 7, 3, 1], "words": [241, 16]}}
{"base": 9562, "defect": 51, "intersection_size": 112, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 3, "t": 20, "walk12": {"differentiating": [1, 4, 5, 6, 8, 9], "labels": [[1, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 196, 98, 49, 24, 132, 74, 37, 26, 13, 6, 3], "words": [1299, 560]}, "walk8": {"differentiating": [0, 1, 2, 4, 5], "labels": [[1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 74, 37, 26, 13, 6, 3], "words": [83, 32]}}
{"base": 9562, "defect": 51, "intersection_size": 80, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 21, "walk12": {"differentiating": [3, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 76, 38, 155, 197, 226, 113, 48, 16, 0], "words": [704, 3648]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 9562, "defect": 51, "intersection_size": 179, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 22, "walk12": {"differentiating": [5, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 85, 170, 213, 226, 241, 112, 48, 16, 0], "words": [336, 3920]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 9562, "defect": 51, "intersection_size": 179, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 23, "walk12": {"differentiating": [5, 6, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 179, 89, 36, 26, 5, 2, 1], "words": [1233, 720]}, "walk8": {"differentiating": [1, 2, 4], "labels": [[1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 113, 56, 20, 2, 1], "words": [17, 112]}}
{"base": 9562, "defect": 85, "intersection_size": 128, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 24, "walk12": {"differentiating": [0, 2], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 78, 175, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 160]}, "walk8": {"differentiating": [0, 2], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 78, 175, 87, 35, 17, 0], "words": [240, 160]}}
{"base": 9562, "defect": 85, "intersection_size": 128, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 25, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 98, 49, 144, 72, 164, 82, 33, 16, 0], "words": [1056, 2656]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 9562, "defect": 85, "intersection_size": 194, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 26, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 187, 213, 106, 181, 82, 33, 16, 0], "words": [1376, 2912]}, "walk8": {"differentiating": [0, 3], "labels": [[1, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 163, 81, 32, 16, 0], "words": [48, 160]}}
{"base": 9562, "defect": 85, "intersection_size": 194, "l": [1, 0, 1, 1], "owner": "B-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 27, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 153, 204, 102, 59, 29, 6, 3, 1], "words": [2865, 816]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 59, 29, 6, 3, 1], "words": [177, 48]}}
{"base": 9562, "defect": 51, "intersection_size": 147, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 3, "t": 28, "walk12": {"differentiating": [0, 1, 3, 4, 7, 8, 9], "labels": [[1, 0], [0, 1], [1, 1], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 229, 242, 249, 116, 58, 29, 14, 7, 3], "words": [2643, 992]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 101, 58, 29, 6, 3], "words": [83, 96]}}
{"base": 9562, "defect": 51, "intersection_size": 147, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 29, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 61, 150, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3376]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 211, 97, 48, 16, 0], "words": [48, 208]}}
{"base": 9562, "defect": 51, "intersection_size": 168, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 0, "t": 30, "walk12": {"differentiating": [2, 3, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 219, 109, 182, 211, 97, 48, 16, 0], "words": [880, 3504]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 9562, "defect": 51, "intersection_size": 148, "l": [1, 0, 1, 1], "owner": "A-q0-p1", "position": 5, "q_index": 0, "signature": 1466, "start": 1, "t": 31, "walk12": {"differentiating": [2, 5, 8], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [1, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 157, 206, 231, 251, 117, 58, 21, 2, 1], "words": [1489, 1936]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 172, 86, 43, 21, 2, 1], "words": [97, 80]}}
{"base": 9558, "defect": 51, "intersection_size": 96, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 4, "t": 0, "walk12": {"differentiating": [0, 1, 5, 6, 7, 10], "labels": [[1, 0], [0, 1], [1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 133, 202, 237, 118, 179, 89, 164, 82, 33, 24, 4], "words": [1236, 2784]}, "walk8": {"differentiating": [0, 1, 6], "labels": [[1, 0], [0, 1], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 133, 202, 237, 118, 51, 25, 4], "words": [212, 224]}}
{"base": 9558, "defect": 51, "intersection_size": 112, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 1, "walk12": {"differentiating": [0, 1, 3, 7, 9], "labels": [[0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 232, 244, 114, 185, 220, 110, 55, 27, 5, 2], "words": [3650, 1776]}, "walk8": {"differentiating": [0, 1, 2, 3, 5], "labels": [[0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 30, 7, 11, 5, 2], "words": [226, 16]}}
{"base": 9558, "defect": 85, "intersection_size": 193, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 2, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 61, 150, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3376]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 9558, "defect": 85, "intersection_size": 193, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 3, "walk12": {"differentiating": [4, 6, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 153, 76, 38, 27, 133, 74, 37, 18, 1], "words": [1425, 2192]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 232, 244, 122, 53, 18, 1], "words": [65, 240]}}
{"base": 9558, "defect": 51, "intersection_size": 174, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 4, "walk12": {"differentiating": [2, 5, 6, 9], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 110, 191, 223, 231, 243, 113, 48, 24, 4, 2], "words": [498, 1968]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 87, 35, 25, 4, 2], "words": [114, 80]}}
{"base": 9558, "defect": 51, "intersection_size": 174, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 5, "walk12": {"differentiating": [0, 1, 2, 3, 5, 6, 7, 9], "labels": [[0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 30, 7, 11, 133, 74, 37, 26, 5, 2], "words": [2786, 1040]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 87, 35, 25, 4, 2], "words": [114, 80]}}
{"base": 9558, "defect": 85, "intersection_size": 176, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 6, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9558, "defect": 85, "intersection_size": 176, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 7, "walk12": {"differentiating": [3, 4, 6, 7, 8], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 243, 113, 56, 148, 74, 37, 18, 1], "words": [1137, 2544]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 25, 12, 6, 3, 1], "words": [145, 16]}}
{"base": 9558, "defect": 85, "intersection_size": 196, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 8, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 9558, "defect": 85, "intersection_size": 196, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 9, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 29, 14, 15, 135, 195, 97, 48, 16, 0], "words": [976, 3088]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 9558, "defect": 51, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 10, "walk12": {"differentiating": [4, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 221, 110, 191, 215, 227, 113, 48, 16, 0], "words": [976, 3792]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 9558, "defect": 51, "intersection_size": 160, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 11, "walk12": {"differentiating": [8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 51, 153, 204, 110, 55, 19, 1], "words": [3281, 3280]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 191, 95, 39, 19, 1], "words": [241, 176]}}
{"base": 9558, "defect": 85, "intersection_size": 180, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 12, "walk12": {"differentiating": [1, 3, 4, 5, 7, 9], "labels": [[1, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 196, 234, 245, 122, 181, 82, 41, 20, 10, 5, 2], "words": [2386, 752]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 59, 21, 10, 5, 2], "words": [178, 48]}}
{"base": 9558, "defect": 85, "intersection_size": 180, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 13, "walk12": {"differentiating": [1, 2, 5, 6, 7, 9], "labels": [[1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 196, 106, 53, 18, 129, 192, 224, 112, 56, 20, 2], "words": [82, 3632]}, "walk8": {"differentiating": [1, 2, 3, 5], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 196, 226, 241, 112, 56, 20, 2], "words": [18, 240]}}
{"base": 9558, "defect": 51, "intersection_size": 180, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 14, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 9558, "defect": 51, "intersection_size": 180, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 15, "walk12": {"differentiating": [3, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 145, 64, 32, 152, 196, 106, 53, 18, 1], "words": [1041, 3216]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 53, 18, 1], "words": [81, 208]}}
{"base": 9558, "defect": 51, "intersection_size": 144, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 6, "t": 16, "walk12": {"differentiating": [1, 2, 9, 10], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 77, 46, 159, 71, 35, 153, 68, 34, 25, 12, 6], "words": [1270, 1168]}, "walk8": {"differentiating": [1, 2, 5, 6], "labels": [[1, 1], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 197, 226, 249, 116, 58, 29, 6], "words": [150, 240]}}
{"base": 9558, "defect": 51, "intersection_size": 144, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 17, "walk12": {"differentiating": [1, 3, 4, 5, 7, 8], "labels": [[1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 38, 27, 133, 74, 37, 26, 13, 6, 3, 1], "words": [2737, 272]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 121, 60, 22, 3, 1], "words": [145, 112]}}
{"base": 9558, "defect": 85, "intersection_size": 200, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 18, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 255, 127, 63, 151, 195, 97, 48, 16, 0], "words": [1008, 3312]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 9558, "defect": 85, "intersection_size": 200, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 19, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0, 0, 0, 0, 0], "words": [240, 144]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0], "words": [240, 144]}}
{"base": 9558, "defect": 51, "intersection_size": 112, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 20, "walk12": {"differentiating": [0, 3, 6, 9], "labels": [[1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 2, 9, 4, 2, 9, 4, 2, 9, 4, 2], "words": [1170, 0]}, "walk8": {"differentiating": [0, 2, 5], "labels": [[1, 0], [0, 0], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 130, 201, 100, 58, 21, 2], "words": [146, 192]}}
{"base": 9558, "defect": 51, "intersection_size": 96, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 2, "t": 21, "walk12": {"differentiating": [5, 6, 7, 9], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 85, 34, 25, 132, 74, 37, 26, 5, 2], "words": [2642, 1104]}, "walk8": {"differentiating": [2, 3, 5], "labels": [[1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 230, 123, 53, 26, 5, 2], "words": [178, 112]}}
{"base": 9558, "defect": 85, "intersection_size": 193, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 22, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 9558, "defect": 85, "intersection_size": 193, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 23, "walk12": {"differentiating": [4, 6, 7, 8], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 255, 127, 55, 27, 133, 74, 37, 18, 1], "words": [1521, 2288]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 241, 120, 52, 18, 1], "words": [17, 240]}}
{"base": 9558, "defect": 85, "intersection_size": 172, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 4, "t": 24, "walk12": {"differentiating": [0, 1, 7, 10], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 73, 172, 86, 171, 221, 238, 127, 55, 19, 9, 4], "words": [3940, 1872]}, "walk8": {"differentiating": [0, 1, 3, 6], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 73, 172, 94, 39, 19, 9, 4], "words": [228, 80]}}
{"base": 9558, "defect": 85, "intersection_size": 172, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 25, "walk12": {"differentiating": [1, 2, 4, 6, 7, 8], "labels": [[1, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 83, 41, 20, 10, 13, 14, 7, 3, 1], "words": [3377, 80]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 106, 61, 30, 7, 3, 1], "words": [209, 48]}}
{"base": 9558, "defect": 51, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 26, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 12, 134, 75, 165, 210, 97, 48, 16, 0], "words": [704, 3328]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 9558, "defect": 51, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 27, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 9558, "defect": 85, "intersection_size": 196, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 28, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 9558, "defect": 85, "intersection_size": 196, "l": [1, 1, 0, 1], "owner": "B-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 29, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 9558, "defect": 51, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 0, "t": 30, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 9558, "defect": 51, "intersection_size": 160, "l": [1, 1, 0, 1], "owner": "A-q0-p0", "position": 6, "q_index": 0, "signature": 1462, "start": 1, "t": 31, "walk12": {"differentiating": [3, 4, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 145, 192, 96, 184, 212, 106, 53, 18, 1], "words": [1041, 3472]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 25, 12, 6, 3, 1], "words": [145, 16]}}
{"base": 9550, "defect": 51, "intersection_size": 80, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 0, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9550, "defect": 51, "intersection_size": 112, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 6, "t": 1, "walk12": {"differentiating": [0, 1, 2, 5, 6, 9, 10], "labels": [[1, 0], [1, 0], [1, 0], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 11, 13, 14, 143, 71, 163, 89, 36, 18, 9, 12, 6], "words": [1270, 640]}, "walk8": {"differentiating": [0, 1, 2, 5, 6], "labels": [[1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 11, 133, 74, 37, 18, 9, 12, 6], "words": [86, 32]}}
{"base": 9550, "defect": 51, "intersection_size": 179, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 2, "walk12": {"differentiating": [2, 3, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 12, 142, 199, 227, 241, 112, 48, 16, 0], "words": [448, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 9550, "defect": 51, "intersection_size": 179, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 3, "walk12": {"differentiating": [0, 2, 3, 5, 7, 8], "labels": [[0, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 208, 96, 176, 80, 160, 88, 36, 18, 1], "words": [1, 2768]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 9550, "defect": 85, "intersection_size": 179, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 2, "t": 4, "walk12": {"differentiating": [2, 3, 4, 5, 7, 9], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 110, 183, 211, 225, 248, 124, 54, 27, 5, 2], "words": [3186, 1968]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 107, 53, 26, 5, 2], "words": [178, 96]}}
{"base": 9550, "defect": 85, "intersection_size": 179, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 4, "t": 5, "walk12": {"differentiating": [0, 2, 3, 4, 5, 6, 7, 10], "labels": [[0, 1], [1, 1], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 201, 228, 122, 61, 150, 75, 165, 82, 33, 24, 4], "words": [1444, 2672]}, "walk8": {"differentiating": [0, 1, 3, 6], "labels": [[0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 193, 232, 244, 114, 49, 24, 4], "words": [68, 240]}}
{"base": 9550, "defect": 85, "intersection_size": 188, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 6, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9550, "defect": 85, "intersection_size": 188, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 7, "walk12": {"differentiating": [0, 2, 3, 4, 7, 8], "labels": [[0, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 40, 28, 14, 7, 139, 197, 106, 53, 18, 1], "words": [1473, 3088]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 53, 18, 1], "words": [81, 208]}}
{"base": 9550, "defect": 51, "intersection_size": 147, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 8, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9550, "defect": 51, "intersection_size": 147, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 2, "t": 9, "walk12": {"differentiating": [0, 9], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 100, 186, 221, 102, 51, 153, 68, 42, 21, 2], "words": [2466, 2480]}, "walk8": {"differentiating": [0, 5], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 100, 186, 85, 42, 21, 2], "words": [162, 176]}}
{"base": 9550, "defect": 51, "intersection_size": 168, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 10, "walk12": {"differentiating": [0, 1, 3, 4, 5, 7], "labels": [[1, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 11, 13, 134, 203, 229, 114, 49, 16, 0], "words": [1456, 3584]}, "walk8": {"differentiating": [0, 1, 3], "labels": [[1, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 202, 229, 114, 49, 16, 0], "words": [80, 224]}}
{"base": 9550, "defect": 51, "intersection_size": 148, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 11, "walk12": {"differentiating": [3, 6, 7, 8], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 251, 117, 58, 149, 74, 37, 18, 1], "words": [1393, 2544]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 212, 106, 53, 18, 1], "words": [65, 208]}}
{"base": 9550, "defect": 85, "intersection_size": 140, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 2, "t": 12, "walk12": {"differentiating": [4, 6, 7, 9], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 34, 17, 8, 140, 198, 227, 113, 56, 20, 2], "words": [786, 3600]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 227, 113, 56, 20, 2], "words": [50, 224]}}
{"base": 9550, "defect": 85, "intersection_size": 140, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 2, "t": 13, "walk12": {"differentiating": [0, 2, 3, 4, 7, 9], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 241, 248, 252, 126, 55, 27, 5, 2], "words": [3618, 2032]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 40, 28, 6, 11, 5, 2], "words": [194, 16]}}
{"base": 9550, "defect": 85, "intersection_size": 188, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 14, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 9550, "defect": 85, "intersection_size": 188, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 15, "walk12": {"differentiating": [0, 3, 4, 5, 6, 7, 8], "labels": [[0, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 100, 58, 149, 74, 45, 150, 75, 37, 18, 1], "words": [1697, 2352]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 183, 91, 37, 18, 1], "words": [113, 176]}}
{"base": 9550, "defect": 85, "intersection_size": 96, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 5, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 6, 8, 10], "labels": [[0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 193, 224, 120, 60, 158, 199, 235, 125, 54, 27, 5], "words": [2949, 3696]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 201, 108, 190, 95, 39, 27, 5], "words": [229, 176]}}
{"base": 9550, "defect": 85, "intersection_size": 96, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 17, "walk12": {"differentiating": [2, 3, 4, 6, 7, 8], "labels": [[0, 0], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 196, 106, 61, 22, 11, 13, 14, 7, 3, 1], "words": [3489, 96]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 106, 61, 30, 7, 3, 1], "words": [209, 48]}}
{"base": 9550, "defect": 85, "intersection_size": 176, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 18, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 0, 8, 132, 194, 225, 112, 48, 16, 0], "words": [256, 3584]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 225, 112, 48, 16, 0], "words": [16, 224]}}
{"base": 9550, "defect": 85, "intersection_size": 176, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 19, "walk12": {"differentiating": [4, 5, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [0, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 128, 192, 96, 176, 88, 36, 18, 1], "words": [17, 2832]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 176, 88, 36, 18, 1], "words": [1, 176]}}
{"base": 9550, "defect": 51, "intersection_size": 120, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 2, "t": 20, "walk12": {"differentiating": [0, 3, 6, 7, 9], "labels": [[1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 206, 111, 55, 155, 197, 106, 53, 26, 5, 2], "words": [2802, 1632]}, "walk8": {"differentiating": [0, 1, 2, 3, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 195, 97, 56, 20, 2], "words": [50, 192]}}
{"base": 9550, "defect": 51, "intersection_size": 96, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 4, "t": 21, "walk12": {"differentiating": [0, 1, 5, 6, 7, 10], "labels": [[1, 0], [0, 1], [1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 133, 202, 237, 118, 179, 89, 164, 82, 33, 24, 4], "words": [1236, 2784]}, "walk8": {"differentiating": [0, 1, 6], "labels": [[1, 0], [0, 1], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 133, 202, 237, 118, 51, 25, 4], "words": [212, 224]}}
{"base": 9550, "defect": 51, "intersection_size": 139, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 9550, "defect": 51, "intersection_size": 139, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 23, "walk12": {"differentiating": [0, 1, 4, 7, 8], "labels": [[0, 1], [0, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 184, 92, 38, 155, 197, 106, 53, 18, 1], "words": [1409, 3248]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 91, 45, 22, 3, 1], "words": [177, 80]}}
{"base": 9550, "defect": 85, "intersection_size": 128, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 24, "walk12": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 128]}, "walk8": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0], "words": [208, 128]}}
{"base": 9550, "defect": 85, "intersection_size": 128, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 25, "walk12": {"differentiating": [5, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 153, 196, 234, 245, 114, 49, 16, 0], "words": [1312, 3872]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 234, 245, 114, 49, 16, 0], "words": [80, 240]}}
{"base": 9550, "defect": 85, "intersection_size": 194, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 26, "walk12": {"differentiating": [1, 3, 5, 7], "labels": [[0, 0], [1, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 4, 10, 141, 198, 235, 245, 114, 49, 16, 0], "words": [1440, 3840]}, "walk8": {"differentiating": [0, 3], "labels": [[0, 1], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 168, 212, 98, 49, 16, 0], "words": [64, 208]}}
{"base": 9550, "defect": 85, "intersection_size": 194, "l": [1, 1, 1, 0], "owner": "B-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 1, "t": 27, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7, 8], "labels": [[1, 1], [0, 1], [0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 121, 180, 90, 45, 150, 75, 37, 18, 1], "words": [1681, 2416]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 151, 75, 37, 18, 1], "words": [113, 144]}}
{"base": 9550, "defect": 51, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 28, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0, 0, 0, 0, 0], "words": [208, 192]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 9550, "defect": 51, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 2, "t": 29, "walk12": {"differentiating": [2, 3, 4, 6, 9], "labels": [[1, 1], [0, 0], [1, 0], [0, 1], [0, 1], [1, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 42, 149, 194, 233, 244, 250, 117, 58, 21, 2], "words": [2642, 3984]}, "walk8": {"differentiating": [5], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 187, 85, 42, 21, 2], "words": [178, 176]}}
{"base": 9550, "defect": 51, "intersection_size": 168, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 30, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 9550, "defect": 51, "intersection_size": 172, "l": [1, 1, 1, 0], "owner": "A-q0-p1", "position": 7, "q_index": 0, "signature": 1454, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10448, "defect": 85, "intersection_size": 92, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 0, "walk12": {"differentiating": [2, 4, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 217, 108, 190, 95, 167, 83, 33, 16, 0], "words": [1936, 2768]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 10448, "defect": 85, "intersection_size": 96, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 1, "walk12": {"differentiating": [0, 1, 2, 5, 7, 8], "labels": [[0, 1], [1, 0], [0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 164, 218, 237, 126, 55, 27, 13, 6, 3, 1], "words": [2977, 464]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 44, 22, 11, 5, 2, 1], "words": [97, 16]}}
{"base": 10448, "defect": 255, "intersection_size": 184, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 2, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10448, "defect": 255, "intersection_size": 184, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 3, "walk12": {"differentiating": [7, 8], "labels": [[0, 0], [0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 0, 0, 136, 204, 102, 187, 213, 106, 53, 18, 1], "words": [1409, 3456]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 194, 97, 56, 20, 2, 1], "words": [17, 96]}}
{"base": 10448, "defect": 255, "intersection_size": 133, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 4, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 76, 46, 31, 135, 195, 97, 48, 16, 0], "words": [960, 3136]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 151, 67, 33, 16, 0], "words": [112, 144]}}
{"base": 10448, "defect": 255, "intersection_size": 133, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 5, "walk12": {"differentiating": [0, 1, 2, 3, 6, 8], "labels": [[1, 0], [0, 1], [1, 0], [1, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 74, 45, 22, 139, 77, 38, 27, 5, 2, 1], "words": [1745, 544]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 48, 24, 4, 2, 1], "words": [1, 48]}}
{"base": 10448, "defect": 85, "intersection_size": 182, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 6, "walk12": {"differentiating": [4, 6, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 213, 234, 125, 54, 27, 5, 2, 1], "words": [1713, 944]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 10448, "defect": 85, "intersection_size": 136, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 7, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 17, 8, 132, 194, 97, 48, 16, 0], "words": [544, 3104]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 213, 98, 49, 16, 0], "words": [80, 208]}}
{"base": 10448, "defect": 255, "intersection_size": 136, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 8, "walk12": {"differentiating": [1, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 57, 28, 134, 75, 165, 82, 33, 16, 0], "words": [1424, 2608]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 147, 65, 32, 16, 0], "words": [48, 144]}}
{"base": 10448, "defect": 255, "intersection_size": 136, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 2, "t": 9, "walk12": {"differentiating": [1, 2, 3, 5, 6, 9], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 46, 151, 67, 161, 88, 36, 18, 9, 4, 2], "words": [1138, 656]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 223, 103, 59, 21, 2], "words": [242, 208]}}
{"base": 10448, "defect": 85, "intersection_size": 182, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 10, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10448, "defect": 85, "intersection_size": 166, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 11, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 59, 149, 74, 165, 82, 33, 16, 0], "words": [1376, 2656]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 10448, "defect": 85, "intersection_size": 78, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 12, "walk12": {"differentiating": [1, 3, 5, 6, 7], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 177, 88, 164, 82, 33, 16, 0], "words": [1136, 2768]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 10448, "defect": 85, "intersection_size": 100, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 13, "walk12": {"differentiating": [0, 1, 5, 8], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 172, 222, 103, 59, 21, 2, 9, 4, 2, 1], "words": [737, 208]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 48, 24, 4, 2, 1], "words": [1, 48]}}
{"base": 10448, "defect": 255, "intersection_size": 174, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 14, "walk12": {"differentiating": [4, 5, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 213, 106, 53, 18, 9, 4, 2, 1], "words": [689, 432]}, "walk8": {"differentiating": [1, 4], "labels": [[1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 38, 19, 9, 4, 2, 1], "words": [49, 16]}}
{"base": 10448, "defect": 255, "intersection_size": 174, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 15, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 29, 134, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3344]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 10448, "defect": 255, "intersection_size": 176, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 6, 7], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 225, 248, 124, 182, 83, 33, 16, 0], "words": [1584, 3008]}, "walk8": {"differentiating": [0, 2, 3], "labels": [[0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 182, 83, 33, 16, 0], "words": [96, 176]}}
{"base": 10448, "defect": 255, "intersection_size": 176, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 17, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10448, "defect": 85, "intersection_size": 160, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 18, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 128]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0], "words": [176, 128]}}
{"base": 10448, "defect": 85, "intersection_size": 172, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 19, "walk12": {"differentiating": [6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 153, 204, 238, 127, 183, 83, 33, 16, 0], "words": [1936, 2960]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 10448, "defect": 85, "intersection_size": 128, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 20, "walk12": {"differentiating": [1, 2, 4, 5, 6, 7], "labels": [[0, 0], [1, 0], [1, 0], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 12, 6, 131, 73, 164, 210, 97, 48, 16, 0], "words": [608, 3328]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 10448, "defect": 85, "intersection_size": 110, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 3, "t": 21, "walk12": {"differentiating": [0, 1, 2, 3, 6, 7, 8, 9], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 224, 240, 112, 48, 24, 12, 14, 15, 7, 3], "words": [3075, 240]}, "walk8": {"differentiating": [2, 3, 4, 5], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 204, 110, 63, 31, 15, 7, 3], "words": [243, 48]}}
{"base": 10448, "defect": 255, "intersection_size": 148, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 22, "walk12": {"differentiating": [6, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 51, 25, 4, 10, 5, 2, 1], "words": [1233, 208]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 10448, "defect": 255, "intersection_size": 148, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 23, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 63, 151, 75, 165, 210, 97, 48, 16, 0], "words": [752, 3376]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 147, 65, 32, 16, 0], "words": [48, 144]}}
{"base": 10448, "defect": 85, "intersection_size": 176, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 24, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 17, 128, 192, 104, 180, 82, 33, 16, 0], "words": [1040, 2832]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 104, 180, 82, 33, 16, 0], "words": [64, 176]}}
{"base": 10448, "defect": 85, "intersection_size": 178, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 2, "t": 25, "walk12": {"differentiating": [5, 6, 9], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 221, 102, 59, 149, 66, 33, 24, 4, 2], "words": [722, 1232]}, "walk8": {"differentiating": [5], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 187, 85, 42, 21, 2], "words": [178, 176]}}
{"base": 10448, "defect": 255, "intersection_size": 171, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 26, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 10448, "defect": 255, "intersection_size": 171, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 27, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 106, 61, 150, 75, 165, 82, 33, 16, 0], "words": [1440, 2656]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 181, 82, 33, 16, 0], "words": [80, 176]}}
{"base": 10448, "defect": 255, "intersection_size": 163, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 28, "walk12": {"differentiating": [1, 3, 4, 5, 6, 7], "labels": [[0, 0], [0, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 108, 62, 31, 135, 195, 97, 48, 16, 0], "words": [960, 3168]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 10448, "defect": 255, "intersection_size": 163, "l": [0, 0, 0, 1], "owner": "C", "position": 8, "q_index": 1, "signature": 1648, "start": 1, "t": 29, "walk12": {"differentiating": [0, 4, 5, 8], "labels": [[1, 0], [1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 206, 239, 247, 243, 113, 48, 24, 4, 2, 1], "words": [241, 992]}, "walk8": {"differentiating": [0, 4], "labels": [[1, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 206, 239, 127, 55, 19, 1], "words": [241, 224]}}
{"base": 10448, "defect": 85, "intersection_size": 162, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 236, 254, 119, 51, 17, 0, 0, 0, 0, 0], "words": [224, 240]}, "walk8": {"differentiating": [0], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 236, 254, 119, 51, 17, 0], "words": [224, 240]}}
{"base": 10448, "defect": 85, "intersection_size": 152, "l": [0, 0, 0, 1], "owner": "B-q1", "position": 8, "q_index": 1, "signature": 1648, "start": 0, "t": 31, "walk12": {"differentiating": [1, 2, 4, 5, 6, 7], "labels": [[1, 1], [1, 0], [0, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 219, 109, 182, 91, 165, 82, 33, 16, 0], "words": [1456, 2768]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 10440, "defect": 85, "intersection_size": 92, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 0, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 177, 88, 164, 82, 33, 16, 0], "words": [1136, 2800]}, "walk8": {"differentiating": [0, 3], "labels": [[1, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 163, 81, 32, 16, 0], "words": [48, 160]}}
{"base": 10440, "defect": 85, "intersection_size": 122, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 1, "walk12": {"differentiating": [0, 2, 5, 6, 7, 8], "labels": [[0, 1], [0, 0], [1, 0], [0, 0], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 40, 20, 138, 77, 46, 31, 15, 7, 3, 1], "words": [3905, 272]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[0, 1], [0, 0], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 88, 44, 22, 3, 1], "words": [129, 80]}}
{"base": 10440, "defect": 255, "intersection_size": 146, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 2, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 10440, "defect": 255, "intersection_size": 146, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 3, "walk12": {"differentiating": [6, 7, 8], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 0, 136, 204, 102, 51, 25, 132, 74, 37, 18, 1], "words": [1217, 2240]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 10, 133, 74, 37, 18, 1], "words": [81, 128]}}
{"base": 10440, "defect": 255, "intersection_size": 178, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 4, "walk12": {"differentiating": [0, 1, 2, 3, 4, 6, 7], "labels": [[1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 75, 165, 218, 229, 242, 113, 48, 16, 0], "words": [688, 3904]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 10440, "defect": 255, "intersection_size": 178, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 5, "walk12": {"differentiating": [0, 2, 6, 8], "labels": [[0, 1], [0, 0], [0, 1], [1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 216, 236, 254, 247, 115, 57, 20, 2, 1], "words": [897, 2000]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 10440, "defect": 85, "intersection_size": 176, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 6, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 128]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0], "words": [176, 128]}}
{"base": 10440, "defect": 85, "intersection_size": 156, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 7, "walk12": {"differentiating": [6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 85, 170, 221, 230, 243, 113, 48, 16, 0], "words": [848, 3920]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 49, 16, 0], "words": [112, 240]}}
{"base": 10440, "defect": 255, "intersection_size": 142, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1, 4, 5, 6, 7], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 111, 63, 31, 135, 67, 33, 16, 0], "words": [2016, 2256]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 10440, "defect": 255, "intersection_size": 142, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 6, "t": 9, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 9, 10], "labels": [[1, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 77, 166, 91, 45, 150, 75, 37, 18, 9, 12, 6], "words": [1462, 592]}, "walk8": {"differentiating": [1, 2, 5, 6], "labels": [[1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0]], "vertices": [6, 139, 197, 106, 53, 18, 9, 12, 6], "words": [86, 48]}}
{"base": 10440, "defect": 85, "intersection_size": 172, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 10, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 10440, "defect": 85, "intersection_size": 178, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 11, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 51, 25, 12, 14, 135, 67, 33, 16, 0], "words": [1840, 2096]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 10440, "defect": 85, "intersection_size": 78, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 12, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 10440, "defect": 85, "intersection_size": 132, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 13, "walk12": {"differentiating": [0, 2, 4, 5, 6, 8], "labels": [[0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 40, 20, 10, 133, 74, 37, 26, 5, 2, 1], "words": [1345, 528]}, "walk8": {"differentiating": [0, 2, 4], "labels": [[0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 228, 114, 57, 20, 2, 1], "words": [33, 112]}}
{"base": 10440, "defect": 255, "intersection_size": 148, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 14, "walk12": {"differentiating": [1, 2, 4, 5, 6, 8], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 159, 79, 167, 91, 37, 26, 5, 2, 1], "words": [1521, 656]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 74, 37, 26, 5, 2, 1], "words": [81, 32]}}
{"base": 10440, "defect": 255, "intersection_size": 148, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 15, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 10440, "defect": 255, "intersection_size": 144, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 16, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 8, 132, 194, 105, 180, 82, 33, 16, 0], "words": [1152, 2816]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 150, 67, 33, 16, 0], "words": [96, 144]}}
{"base": 10440, "defect": 255, "intersection_size": 144, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 17, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7, 8], "labels": [[1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 14, 135, 195, 225, 240, 120, 60, 22, 3, 1], "words": [2161, 1920]}, "walk8": {"differentiating": [0, 1, 2, 3, 4], "labels": [[0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 224, 120, 60, 22, 3, 1], "words": [129, 112]}}
{"base": 10440, "defect": 85, "intersection_size": 184, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 2, "t": 18, "walk12": {"differentiating": [5, 6, 7, 9], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 1, 136, 68, 34, 153, 196, 226, 241, 112, 56, 20, 2], "words": [290, 3872]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[0, 1], [1, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 172, 214, 99, 57, 20, 2], "words": [98, 208]}}
{"base": 10440, "defect": 85, "intersection_size": 152, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 19, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 1], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 174, 215, 227, 121, 180, 82, 33, 16, 0], "words": [1248, 2976]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10440, "defect": 85, "intersection_size": 158, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 1, "t": 20, "walk12": {"differentiating": [4, 6, 7, 8], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 68, 170, 93, 38, 27, 133, 74, 37, 18, 1], "words": [1441, 2208]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 123, 53, 18, 1], "words": [113, 240]}}
{"base": 10440, "defect": 85, "intersection_size": 108, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 3, "t": 21, "walk12": {"differentiating": [3, 6, 8, 9], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 1], [1, 1], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 68, 34, 25, 140, 206, 111, 191, 95, 47, 23, 3], "words": [3987, 2832]}, "walk8": {"differentiating": [0, 2, 4, 5], "labels": [[0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 228, 250, 125, 62, 23, 3], "words": [163, 240]}}
{"base": 10440, "defect": 255, "intersection_size": 190, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 10440, "defect": 255, "intersection_size": 190, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 23, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 160, 88, 164, 82, 33, 16, 0], "words": [1072, 2736]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 181, 82, 33, 16, 0], "words": [80, 176]}}
{"base": 10440, "defect": 85, "intersection_size": 124, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 24, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 17, 128, 72, 44, 150, 67, 33, 16, 0], "words": [1552, 2320]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 150, 67, 33, 16, 0], "words": [96, 144]}}
{"base": 10440, "defect": 85, "intersection_size": 174, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 25, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 10440, "defect": 255, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 26, "walk12": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 128]}, "walk8": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0], "words": [208, 128]}}
{"base": 10440, "defect": 255, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 3, "t": 27, "walk12": {"differentiating": [0, 1, 3, 5, 8, 9], "labels": [[0, 1], [0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 232, 244, 250, 125, 190, 223, 111, 63, 23, 3], "words": [3907, 3568]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [0, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 232, 252, 126, 63, 23, 3], "words": [195, 240]}}
{"base": 10440, "defect": 255, "intersection_size": 108, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 4, "t": 28, "walk12": {"differentiating": [1, 10], "labels": [[1, 1], [0, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 197, 234, 117, 50, 17, 0, 0, 0, 0, 8, 4], "words": [84, 112]}, "walk8": {"differentiating": [1, 6], "labels": [[1, 1], [0, 1], [1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 197, 234, 117, 50, 17, 8, 4], "words": [84, 112]}}
{"base": 10440, "defect": 255, "intersection_size": 108, "l": [0, 0, 1, 0], "owner": "C", "position": 9, "q_index": 1, "signature": 1640, "start": 7, "t": 29, "walk12": {"differentiating": [1, 4, 6, 8, 9, 10], "labels": [[0, 0], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 0]], "vertices": [7, 3, 129, 200, 100, 58, 21, 130, 201, 108, 62, 31, 7], "words": [2375, 3168]}, "walk8": {"differentiating": [3, 4, 5, 6], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0]], "vertices": [7, 139, 205, 238, 247, 123, 61, 30, 7], "words": [119, 240]}}
{"base": 10440, "defect": 85, "intersection_size": 196, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0, 0, 0, 0, 0], "words": [208, 192]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 10440, "defect": 85, "intersection_size": 136, "l": [0, 0, 1, 0], "owner": "B-q1", "position": 9, "q_index": 1, "signature": 1640, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 10436, "defect": 85, "intersection_size": 92, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 0, "walk12": {"differentiating": [1, 3, 5, 7], "labels": [[0, 0], [1, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 4, 10, 141, 198, 235, 245, 114, 49, 16, 0], "words": [1440, 3840]}, "walk8": {"differentiating": [0, 3], "labels": [[1, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 197, 98, 49, 16, 0], "words": [80, 192]}}
{"base": 10436, "defect": 85, "intersection_size": 114, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 1, "walk12": {"differentiating": [0, 1, 3, 5, 7, 9], "labels": [[0, 1], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 172, 214, 235, 245, 114, 57, 20, 10, 5, 2], "words": [2402, 976]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 66, 41, 20, 10, 5, 2], "words": [146, 32]}}
{"base": 10436, "defect": 255, "intersection_size": 136, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 2, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 10436, "defect": 255, "intersection_size": 136, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 4, "t": 3, "walk12": {"differentiating": [5, 6, 7, 10], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 205, 238, 255, 255, 127, 183, 91, 37, 18, 9, 4], "words": [3060, 1520]}, "walk8": {"differentiating": [6], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 69, 170, 221, 102, 51, 25, 4], "words": [212, 208]}}
{"base": 10436, "defect": 255, "intersection_size": 165, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 4, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 10436, "defect": 255, "intersection_size": 165, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 1, "t": 5, "walk12": {"differentiating": [0, 7, 8], "labels": [[0, 1], [0, 0], [1, 1], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 84, 170, 221, 238, 247, 123, 53, 18, 1], "words": [1857, 3920]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[1, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 138, 77, 46, 23, 3, 1], "words": [209, 64]}}
{"base": 10436, "defect": 85, "intersection_size": 158, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 6, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 10436, "defect": 85, "intersection_size": 180, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 7, "walk12": {"differentiating": [4, 5, 6, 9], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 221, 110, 63, 31, 7, 3, 9, 4, 2], "words": [2002, 208]}, "walk8": {"differentiating": [1, 2, 5], "labels": [[1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 46, 23, 3, 9, 4, 2], "words": [114, 16]}}
{"base": 10436, "defect": 255, "intersection_size": 150, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 14, 15, 135, 195, 225, 240, 112, 48, 16, 0], "words": [240, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 10436, "defect": 255, "intersection_size": 150, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 1, "t": 9, "walk12": {"differentiating": [0, 4, 5, 6, 7, 8], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 247, 123, 61, 150, 75, 37, 18, 1], "words": [1761, 2544]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 10436, "defect": 85, "intersection_size": 166, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 10, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 10436, "defect": 85, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 11, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 187, 213, 226, 241, 112, 48, 16, 0], "words": [352, 3936]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 113, 48, 16, 0], "words": [48, 240]}}
{"base": 10436, "defect": 85, "intersection_size": 78, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 12, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 10436, "defect": 85, "intersection_size": 160, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 13, "walk12": {"differentiating": [0, 1, 3, 4, 5, 9], "labels": [[0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 232, 124, 182, 211, 97, 48, 16, 8, 4, 2], "words": [194, 880]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[0, 1], [1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 164, 218, 101, 58, 21, 2], "words": [162, 208]}}
{"base": 10436, "defect": 255, "intersection_size": 144, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 1, "t": 14, "walk12": {"differentiating": [1, 2, 3, 4, 6, 7, 8], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 211, 225, 112, 56, 148, 74, 37, 18, 1], "words": [1073, 2512]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 211, 105, 52, 18, 1], "words": [49, 208]}}
{"base": 10436, "defect": 255, "intersection_size": 144, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 15, "walk12": {"differentiating": [7, 9], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 34, 153, 204, 238, 255, 127, 55, 27, 5, 2], "words": [3986, 1936]}, "walk8": {"differentiating": [0, 3, 5], "labels": [[0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 32, 24, 4, 10, 5, 2], "words": [130, 16]}}
{"base": 10436, "defect": 255, "intersection_size": 162, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 16, "walk12": {"differentiating": [2, 3, 4, 5, 7], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 74, 165, 218, 229, 114, 49, 16, 0], "words": [1344, 3712]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 10436, "defect": 255, "intersection_size": 162, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 17, "walk12": {"differentiating": [0, 7, 9], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 138, 69, 34, 153, 204, 110, 55, 27, 5, 2], "words": [3666, 1600]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 3, 9, 4, 2], "words": [98, 16]}}
{"base": 10436, "defect": 85, "intersection_size": 146, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 18, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 10436, "defect": 85, "intersection_size": 182, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 19, "walk12": {"differentiating": [2, 3, 4, 5, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [1, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 121, 180, 218, 229, 114, 49, 16, 0], "words": [1328, 3824]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 213, 98, 49, 16, 0], "words": [80, 208]}}
{"base": 10436, "defect": 85, "intersection_size": 112, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 3, "t": 20, "walk12": {"differentiating": [1, 2, 4, 5, 8, 9], "labels": [[1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [1, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 196, 226, 113, 56, 28, 142, 207, 111, 63, 23, 3], "words": [3859, 3184]}, "walk8": {"differentiating": [0, 2, 4, 5], "labels": [[1, 0], [1, 1], [0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 140, 198, 235, 125, 62, 23, 3], "words": [179, 224]}}
{"base": 10436, "defect": 85, "intersection_size": 168, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 21, "walk12": {"differentiating": [2, 3, 4, 5, 7, 9], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 110, 183, 211, 225, 112, 56, 20, 10, 5, 2], "words": [2162, 944]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 59, 21, 10, 5, 2], "words": [178, 48]}}
{"base": 10436, "defect": 255, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 22, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 10436, "defect": 255, "intersection_size": 188, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 23, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 10436, "defect": 85, "intersection_size": 108, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 24, "walk12": {"differentiating": [2, 3, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 169, 212, 226, 113, 48, 16, 0], "words": [576, 3712]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 115, 49, 16, 0], "words": [96, 224]}}
{"base": 10436, "defect": 85, "intersection_size": 148, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 25, "walk12": {"differentiating": [0, 2, 5, 6, 9], "labels": [[1, 0], [0, 0], [1, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 10, 5, 138, 77, 46, 23, 3, 9, 4, 2], "words": [1874, 256]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 3, 9, 4, 2], "words": [98, 16]}}
{"base": 10436, "defect": 255, "intersection_size": 202, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 26, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 10436, "defect": 255, "intersection_size": 202, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 27, "walk12": {"differentiating": [6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 17, 136, 196, 226, 113, 48, 16, 0], "words": [544, 3616]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 10436, "defect": 255, "intersection_size": 125, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 28, "walk12": {"differentiating": [0, 2, 5, 6, 7, 9], "labels": [[1, 0], [1, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 235, 117, 58, 149, 74, 37, 26, 5, 2], "words": [2738, 1248]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 107, 53, 26, 5, 2], "words": [178, 96]}}
{"base": 10436, "defect": 255, "intersection_size": 125, "l": [0, 1, 0, 0], "owner": "C", "position": 10, "q_index": 1, "signature": 1636, "start": 2, "t": 29, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 9], "labels": [[0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 164, 90, 45, 150, 75, 37, 18, 9, 4, 2], "words": [1442, 592]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 3, 9, 4, 2], "words": [98, 16]}}
{"base": 10436, "defect": 85, "intersection_size": 160, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 10436, "defect": 85, "intersection_size": 198, "l": [0, 1, 0, 0], "owner": "B-q1", "position": 10, "q_index": 1, "signature": 1636, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10460, "defect": 85, "intersection_size": 92, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 0, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 40, 148, 194, 97, 48, 16, 0], "words": [560, 3248]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 10460, "defect": 85, "intersection_size": 88, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 3, "t": 1, "walk12": {"differentiating": [0, 2, 4, 6, 8, 9], "labels": [[0, 1], [0, 0], [1, 0], [1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 64, 40, 156, 78, 175, 215, 99, 57, 28, 6, 3], "words": [963, 1680]}, "walk8": {"differentiating": [0, 2, 4, 5], "labels": [[1, 0], [0, 0], [0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 4, 130, 201, 108, 62, 23, 3], "words": [147, 192]}}
{"base": 10460, "defect": 255, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 2, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 10460, "defect": 255, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 2, "t": 3, "walk12": {"differentiating": [0, 7, 9], "labels": [[1, 0], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 206, 239, 119, 51, 153, 76, 38, 27, 5, 2], "words": [3314, 1248]}, "walk8": {"differentiating": [0, 1, 5], "labels": [[1, 0], [0, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 66, 169, 84, 42, 21, 2], "words": [146, 160]}}
{"base": 10460, "defect": 255, "intersection_size": 151, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 2, "t": 4, "walk12": {"differentiating": [4, 5, 6, 9], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 34, 153, 76, 166, 211, 233, 116, 58, 21, 2], "words": [2450, 3728]}, "walk8": {"differentiating": [5], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 187, 85, 42, 21, 2], "words": [178, 176]}}
{"base": 10460, "defect": 255, "intersection_size": 151, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 1, "t": 5, "walk12": {"differentiating": [0, 1, 4, 6, 7, 8], "labels": [[1, 0], [0, 1], [0, 0], [0, 0], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 33, 144, 64, 40, 148, 74, 37, 18, 1], "words": [1041, 2336]}, "walk8": {"differentiating": [0, 1, 2, 3, 4], "labels": [[0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 104, 60, 30, 7, 3, 1], "words": [193, 48]}}
{"base": 10460, "defect": 85, "intersection_size": 178, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 6, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10460, "defect": 85, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 2, "t": 7, "walk12": {"differentiating": [0, 3, 4, 6, 9], "labels": [[0, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 236, 246, 123, 53, 146, 201, 100, 58, 21, 2], "words": [2402, 3312]}, "walk8": {"differentiating": [0, 5], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 100, 186, 85, 42, 21, 2], "words": [162, 176]}}
{"base": 10460, "defect": 255, "intersection_size": 124, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 8, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 93, 38, 27, 133, 194, 97, 48, 16, 0], "words": [720, 3152]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 10460, "defect": 255, "intersection_size": 124, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 2, "t": 9, "walk12": {"differentiating": [0, 2, 3, 4, 5, 6, 7, 9], "labels": [[1, 0], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 78, 47, 31, 15, 135, 195, 97, 56, 20, 2], "words": [1010, 3104]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 113, 56, 20, 2], "words": [34, 240]}}
{"base": 10460, "defect": 85, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 10, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 10460, "defect": 85, "intersection_size": 168, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 5, "t": 11, "walk12": {"differentiating": [0, 4, 5, 6, 8, 10], "labels": [[0, 1], [1, 1], [1, 1], [0, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 201, 236, 118, 179, 209, 224, 248, 124, 54, 27, 5], "words": [2149, 3952]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 201, 228, 250, 125, 54, 27, 5], "words": [165, 240]}}
{"base": 10460, "defect": 85, "intersection_size": 78, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 12, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10460, "defect": 85, "intersection_size": 128, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 1, "t": 13, "walk12": {"differentiating": [0, 1, 3, 5, 7, 8], "labels": [[0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 26, 5, 10, 141, 198, 107, 53, 18, 1], "words": [1697, 3088]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 26, 13, 6, 3, 1], "words": [161, 16]}}
{"base": 10460, "defect": 255, "intersection_size": 189, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 1, "t": 14, "walk12": {"differentiating": [1, 4, 5, 7, 8], "labels": [[1, 1], [0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 98, 185, 212, 106, 189, 214, 107, 53, 18, 1], "words": [1681, 3504]}, "walk8": {"differentiating": [1, 3, 4], "labels": [[1, 1], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 234, 245, 122, 53, 18, 1], "words": [81, 240]}}
{"base": 10460, "defect": 255, "intersection_size": 189, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 3, "t": 15, "walk12": {"differentiating": [0, 1, 3, 4, 8, 9], "labels": [[1, 0], [0, 1], [0, 0], [1, 0], [0, 1], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 66, 41, 148, 66, 169, 220, 110, 63, 23, 3], "words": [3219, 3360]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[1, 0], [0, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 66, 169, 92, 46, 23, 3], "words": [147, 160]}}
{"base": 10460, "defect": 255, "intersection_size": 186, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 16, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 132, 74, 165, 210, 97, 48, 16, 0], "words": [656, 3344]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 10460, "defect": 255, "intersection_size": 186, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 1, "t": 17, "walk12": {"differentiating": [0, 1, 5, 7, 8], "labels": [[1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 66, 33, 16, 8, 140, 198, 107, 53, 18, 1], "words": [1553, 3104]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 100, 178, 89, 36, 18, 1], "words": [33, 176]}}
{"base": 10460, "defect": 85, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 18, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 10460, "defect": 85, "intersection_size": 172, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 19, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 38, 147, 73, 164, 210, 97, 48, 16, 0], "words": [608, 3360]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 226, 241, 112, 48, 16, 0], "words": [16, 240]}}
{"base": 10460, "defect": 85, "intersection_size": 128, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 20, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 10460, "defect": 85, "intersection_size": 152, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 1, "t": 21, "walk12": {"differentiating": [0, 5, 7, 8], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 206, 103, 51, 145, 64, 160, 88, 36, 18, 1], "words": [113, 2656]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 146, 73, 36, 18, 1], "words": [33, 144]}}
{"base": 10460, "defect": 255, "intersection_size": 144, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 22, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 10460, "defect": 255, "intersection_size": 144, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 2, "t": 23, "walk12": {"differentiating": [6, 7, 9], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 238, 255, 255, 255, 127, 63, 23, 11, 5, 2], "words": [4082, 1008]}, "walk8": {"differentiating": [2, 3, 5], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 110, 63, 23, 11, 5, 2], "words": [242, 48]}}
{"base": 10460, "defect": 85, "intersection_size": 154, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 24, "walk12": {"differentiating": [1, 3, 5, 6, 7], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 228, 114, 57, 148, 194, 97, 48, 16, 0], "words": [576, 3296]}, "walk8": {"differentiating": [1, 3], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 228, 114, 49, 16, 0], "words": [64, 224]}}
{"base": 10460, "defect": 85, "intersection_size": 128, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 2, "t": 25, "walk12": {"differentiating": [0, 1, 2, 3, 6, 7, 9], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 224, 240, 112, 48, 144, 72, 36, 26, 5, 2], "words": [2050, 1264]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 40, 28, 6, 11, 5, 2], "words": [194, 16]}}
{"base": 10460, "defect": 255, "intersection_size": 167, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 26, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 10460, "defect": 255, "intersection_size": 167, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 27, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 42, 21, 10, 133, 194, 97, 48, 16, 0], "words": [672, 3104]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 10460, "defect": 255, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 3, "t": 28, "walk12": {"differentiating": [0, 7, 8, 9], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 4, 138, 69, 34, 153, 204, 110, 63, 31, 7, 3], "words": [3667, 1600]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 101, 58, 29, 6, 3], "words": [83, 96]}}
{"base": 10460, "defect": 255, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "C", "position": 11, "q_index": 1, "signature": 1660, "start": 1, "t": 29, "walk12": {"differentiating": [0, 2, 3, 4, 7, 8], "labels": [[1, 0], [1, 1], [0, 1], [1, 0], [0, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 198, 107, 181, 218, 237, 246, 123, 53, 18, 1], "words": [1713, 3936]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 146, 73, 36, 18, 1], "words": [33, 144]}}
{"base": 10460, "defect": 85, "intersection_size": 152, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0, 0, 0, 0, 0], "words": [176, 160]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0], "words": [176, 160]}}
{"base": 10460, "defect": 85, "intersection_size": 134, "l": [0, 1, 1, 1], "owner": "B-q1", "position": 11, "q_index": 1, "signature": 1660, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10434, "defect": 85, "intersection_size": 92, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 0, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 10434, "defect": 85, "intersection_size": 88, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 3, "t": 1, "walk12": {"differentiating": [0, 3, 5, 7, 8, 9], "labels": [[1, 0], [0, 0], [1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 4, 138, 77, 174, 215, 99, 57, 28, 14, 7, 3], "words": [2515, 832]}, "walk8": {"differentiating": [0, 2, 4, 5], "labels": [[1, 0], [1, 1], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 140, 78, 175, 95, 47, 23, 3], "words": [243, 160]}}
{"base": 10434, "defect": 255, "intersection_size": 191, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 2, "walk12": {"differentiating": [2, 3, 4, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 241, 248, 124, 182, 83, 33, 16, 0], "words": [1584, 3056]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 10434, "defect": 255, "intersection_size": 191, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 3, "walk12": {"differentiating": [0, 2, 3, 4, 7, 8], "labels": [[0, 1], [1, 1], [1, 0], [1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 108, 62, 151, 203, 101, 58, 29, 6, 3, 1], "words": [2785, 816]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 92, 46, 23, 3, 1], "words": [193, 80]}}
{"base": 10434, "defect": 255, "intersection_size": 155, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 4, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0, 0, 0, 0, 0], "words": [208, 192]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 10434, "defect": 255, "intersection_size": 155, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 5, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 238, 247, 123, 181, 210, 97, 48, 16, 0], "words": [736, 3552]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 10434, "defect": 85, "intersection_size": 194, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 6, "walk12": {"differentiating": [1, 2, 4, 5, 6, 7], "labels": [[0, 0], [1, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 132, 66, 161, 88, 164, 210, 97, 48, 16, 0], "words": [544, 3392]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 210, 97, 48, 16, 0], "words": [32, 208]}}
{"base": 10434, "defect": 85, "intersection_size": 178, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 7, "walk12": {"differentiating": [0, 3, 4, 5, 6, 8], "labels": [[0, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 92, 46, 151, 75, 37, 26, 5, 2, 1], "words": [1473, 592]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 10434, "defect": 255, "intersection_size": 140, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 10434, "defect": 255, "intersection_size": 140, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 9, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 89, 164, 210, 105, 180, 82, 33, 16, 0], "words": [1168, 2896]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 149, 66, 33, 16, 0], "words": [80, 144]}}
{"base": 10434, "defect": 85, "intersection_size": 174, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 10, "walk12": {"differentiating": [1, 5, 6, 7], "labels": [[0, 0], [1, 0], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 4, 2, 137, 196, 106, 181, 82, 33, 16, 0], "words": [1312, 2816]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 181, 82, 33, 16, 0], "words": [80, 176]}}
{"base": 10434, "defect": 85, "intersection_size": 168, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 11, "walk12": {"differentiating": [2, 3, 6, 7, 8], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 162, 209, 232, 116, 58, 29, 14, 7, 3, 1], "words": [3345, 464]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 29, 14, 7, 3, 1], "words": [209, 16]}}
{"base": 10434, "defect": 85, "intersection_size": 128, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 4, "t": 12, "walk12": {"differentiating": [0, 1, 2, 4, 6, 10], "labels": [[0, 1], [0, 1], [1, 0], [0, 0], [0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 193, 104, 52, 146, 201, 108, 190, 87, 35, 25, 4], "words": [3652, 2864]}, "walk8": {"differentiating": [0, 2, 6], "labels": [[0, 1], [0, 0], [0, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 65, 160, 216, 100, 50, 25, 4], "words": [132, 208]}}
{"base": 10434, "defect": 85, "intersection_size": 78, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 13, "walk12": {"differentiating": [2, 4, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 115, 57, 20, 10, 133, 66, 33, 16, 0], "words": [1328, 2160]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 115, 49, 16, 0], "words": [96, 224]}}
{"base": 10434, "defect": 255, "intersection_size": 175, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 14, "walk12": {"differentiating": [1, 2, 5, 6, 7], "labels": [[0, 0], [0, 1], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 72, 36, 154, 197, 226, 241, 112, 48, 16, 0], "words": [320, 3872]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 225, 112, 48, 16, 0], "words": [16, 224]}}
{"base": 10434, "defect": 255, "intersection_size": 175, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 15, "walk12": {"differentiating": [2, 4, 8], "labels": [[1, 1], [1, 1], [0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 251, 125, 190, 87, 35, 25, 4, 2, 1], "words": [945, 752]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 10434, "defect": 255, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 16, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 10434, "defect": 255, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 17, "walk12": {"differentiating": [1, 2, 4, 7, 8], "labels": [[1, 1], [1, 0], [0, 1], [1, 1], [0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 219, 229, 250, 117, 178, 89, 36, 18, 1], "words": [689, 3024]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 115, 57, 20, 2, 1], "words": [49, 112]}}
{"base": 10434, "defect": 85, "intersection_size": 172, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 18, "walk12": {"differentiating": [2, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 25, 132, 66, 33, 16, 0], "words": [1232, 2192]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 10434, "defect": 85, "intersection_size": 174, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 19, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 10434, "defect": 85, "intersection_size": 128, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 5, "t": 20, "walk12": {"differentiating": [1, 3, 4, 6, 8, 10], "labels": [[0, 0], [0, 1], [1, 1], [1, 0], [0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 2, 129, 200, 108, 182, 219, 229, 250, 125, 54, 27, 5], "words": [2757, 3936]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 201, 228, 250, 125, 54, 27, 5], "words": [165, 240]}}
{"base": 10434, "defect": 85, "intersection_size": 152, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 21, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 0], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 76, 174, 95, 47, 151, 67, 33, 16, 0], "words": [1984, 2368]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 10434, "defect": 255, "intersection_size": 166, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 22, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 238, 127, 63, 151, 67, 33, 16, 0], "words": [1984, 2496]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 10434, "defect": 255, "intersection_size": 166, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 23, "walk12": {"differentiating": [6, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 153, 204, 110, 55, 27, 5, 2, 1], "words": [1841, 816]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 55, 27, 5, 2, 1], "words": [113, 48]}}
{"base": 10434, "defect": 85, "intersection_size": 128, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 24, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 10434, "defect": 85, "intersection_size": 154, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 25, "walk12": {"differentiating": [3, 5, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 0], [1, 1], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 42, 157, 78, 39, 147, 65, 32, 16, 0], "words": [928, 2336]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 10434, "defect": 255, "intersection_size": 164, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 26, "walk12": {"differentiating": [4, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 110, 55, 27, 133, 66, 33, 16, 0], "words": [1472, 2240]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 10434, "defect": 255, "intersection_size": 164, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 27, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10434, "defect": 255, "intersection_size": 159, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 2, "t": 28, "walk12": {"differentiating": [0, 5, 6, 9], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 236, 254, 119, 59, 29, 6, 3, 9, 4, 2], "words": [1762, 240]}, "walk8": {"differentiating": [0, 5], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 236, 254, 119, 59, 21, 2], "words": [226, 240]}}
{"base": 10434, "defect": 255, "intersection_size": 159, "l": [1, 0, 0, 0], "owner": "C", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 29, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 46, 151, 75, 165, 210, 97, 48, 16, 0], "words": [736, 3360]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 10434, "defect": 85, "intersection_size": 152, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 0, "t": 30, "walk12": {"differentiating": [2, 3, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 1], [1, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 128, 72, 172, 214, 107, 181, 82, 33, 16, 0], "words": [1408, 2880]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 10434, "defect": 85, "intersection_size": 134, "l": [1, 0, 0, 0], "owner": "B-q1", "position": 12, "q_index": 1, "signature": 1634, "start": 1, "t": 31, "walk12": {"differentiating": [4, 5, 8], "labels": [[1, 1], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 119, 59, 29, 6, 3, 9, 4, 2, 1], "words": [881, 112]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 10458, "defect": 85, "intersection_size": 92, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 2, "t": 0, "walk12": {"differentiating": [0, 5, 7, 9], "labels": [[0, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 100, 50, 153, 196, 234, 245, 114, 57, 20, 2], "words": [1314, 3888]}, "walk8": {"differentiating": [0, 5], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 70, 171, 85, 42, 21, 2], "words": [178, 160]}}
{"base": 10458, "defect": 85, "intersection_size": 114, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 5, "t": 1, "walk12": {"differentiating": [1, 2, 4, 6, 8, 10], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 138, 77, 46, 159, 199, 235, 245, 114, 57, 20, 10, 5], "words": [757, 1936]}, "walk8": {"differentiating": [1, 2, 4, 6], "labels": [[1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 138, 197, 226, 113, 56, 20, 10, 5], "words": [21, 112]}}
{"base": 10458, "defect": 255, "intersection_size": 145, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 2, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 217, 108, 182, 91, 165, 82, 33, 16, 0], "words": [1424, 2768]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 151, 67, 33, 16, 0], "words": [112, 144]}}
{"base": 10458, "defect": 255, "intersection_size": 145, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 3, "walk12": {"differentiating": [6, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 34, 17, 8, 12, 14, 7, 3, 1], "words": [3153, 80]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 42, 21, 2, 1], "words": [81, 80]}}
{"base": 10458, "defect": 255, "intersection_size": 174, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 2, "t": 4, "walk12": {"differentiating": [0, 3, 4, 5, 6, 7, 9], "labels": [[0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 100, 58, 29, 14, 135, 195, 97, 56, 20, 2], "words": [930, 3120]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 113, 56, 20, 2], "words": [34, 240]}}
{"base": 10458, "defect": 255, "intersection_size": 174, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 5, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 59, 149, 194, 225, 112, 48, 16, 0], "words": [352, 3680]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 10458, "defect": 85, "intersection_size": 180, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 6, "walk12": {"differentiating": [1, 2, 3, 6, 7], "labels": [[1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 181, 82, 169, 212, 226, 113, 48, 16, 0], "words": [592, 3760]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 10458, "defect": 85, "intersection_size": 158, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 7, "walk12": {"differentiating": [3, 4, 5, 6, 8], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 243, 241, 240, 112, 56, 20, 2, 1], "words": [113, 2032]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 224, 112, 56, 20, 2, 1], "words": [1, 112]}}
{"base": 10458, "defect": 255, "intersection_size": 173, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 2, "t": 8, "walk12": {"differentiating": [0, 1, 3, 4, 7, 9], "labels": [[1, 0], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 142, 79, 47, 23, 3, 9, 4, 10, 5, 2], "words": [2546, 64]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 10, 13, 6, 11, 5, 2], "words": [210, 0]}}
{"base": 10458, "defect": 255, "intersection_size": 173, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 3, "t": 9, "walk12": {"differentiating": [0, 1, 2, 3, 6, 7, 8, 9], "labels": [[1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 12, 134, 75, 37, 154, 197, 106, 61, 30, 7, 3], "words": [2739, 1600]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 72, 36, 154, 77, 46, 23, 3], "words": [163, 144]}}
{"base": 10458, "defect": 85, "intersection_size": 166, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 10, "walk12": {"differentiating": [1, 5, 6, 7], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 42, 29, 134, 67, 33, 16, 0], "words": [1712, 2192]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10458, "defect": 85, "intersection_size": 188, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 11, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 10458, "defect": 85, "intersection_size": 160, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 2, "t": 12, "walk12": {"differentiating": [0, 1, 2, 5, 7, 9], "labels": [[0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 224, 112, 48, 144, 200, 108, 54, 27, 5, 2], "words": [3074, 1648]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 108, 182, 83, 41, 20, 2], "words": [98, 176]}}
{"base": 10458, "defect": 85, "intersection_size": 78, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 13, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 10458, "defect": 255, "intersection_size": 143, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 14, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 10458, "defect": 255, "intersection_size": 143, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 15, "walk12": {"differentiating": [6, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 34, 153, 76, 38, 27, 5, 2, 1], "words": [1617, 592]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 10458, "defect": 255, "intersection_size": 144, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 16, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 10458, "defect": 255, "intersection_size": 144, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 17, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 98, 57, 148, 74, 165, 82, 33, 16, 0], "words": [1312, 2656]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 10458, "defect": 85, "intersection_size": 182, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 18, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 140, 206, 231, 123, 181, 82, 33, 16, 0], "words": [1472, 2944]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 14, 135, 67, 33, 16, 0], "words": [112, 128]}}
{"base": 10458, "defect": 85, "intersection_size": 146, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 19, "walk12": {"differentiating": [0, 1, 2, 3, 6, 7, 8], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 44, 150, 203, 101, 58, 29, 14, 7, 3, 1], "words": [3425, 400]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 31, 15, 7, 3, 1], "words": [241, 16]}}
{"base": 10458, "defect": 85, "intersection_size": 112, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 20, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 207, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 192]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 207, 103, 51, 17, 0], "words": [240, 192]}}
{"base": 10458, "defect": 85, "intersection_size": 168, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 21, "walk12": {"differentiating": [6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 85, 34, 153, 196, 226, 113, 48, 16, 0], "words": [592, 3664]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 113, 48, 16, 0], "words": [48, 240]}}
{"base": 10458, "defect": 255, "intersection_size": 186, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 22, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 21, 138, 197, 226, 241, 112, 48, 16, 0], "words": [336, 3856]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 10458, "defect": 255, "intersection_size": 186, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 23, "walk12": {"differentiating": [3, 4, 5, 6, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 89, 164, 210, 97, 56, 20, 2, 1], "words": [305, 1712]}, "walk8": {"differentiating": [1, 2, 4], "labels": [[1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 113, 56, 20, 2, 1], "words": [17, 112]}}
{"base": 10458, "defect": 85, "intersection_size": 148, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 24, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 10458, "defect": 85, "intersection_size": 108, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 25, "walk12": {"differentiating": [1, 5, 6, 7], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 205, 110, 63, 151, 67, 33, 16, 0], "words": [1968, 2448]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10458, "defect": 255, "intersection_size": 186, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 26, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 153, 76, 46, 151, 67, 33, 16, 0], "words": [1824, 2336]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 10458, "defect": 255, "intersection_size": 186, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 27, "walk12": {"differentiating": [3, 4, 7, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 209, 96, 184, 92, 46, 23, 3, 1], "words": [3121, 1456]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 10458, "defect": 255, "intersection_size": 114, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 3, "t": 28, "walk12": {"differentiating": [4, 7, 8, 9], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 68, 170, 221, 110, 191, 87, 43, 29, 14, 7, 3], "words": [3027, 720]}, "walk8": {"differentiating": [0, 3, 4, 5], "labels": [[1, 0], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 140, 70, 43, 29, 14, 7, 3], "words": [179, 32]}}
{"base": 10458, "defect": 255, "intersection_size": 114, "l": [1, 0, 1, 1], "owner": "C", "position": 13, "q_index": 1, "signature": 1658, "start": 4, "t": 29, "walk12": {"differentiating": [1, 2, 3, 10], "labels": [[1, 1], [1, 0], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 77, 46, 31, 143, 71, 35, 153, 68, 34, 25, 4], "words": [2548, 2320]}, "walk8": {"differentiating": [2, 6], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 205, 110, 191, 87, 35, 25, 4], "words": [244, 176]}}
{"base": 10458, "defect": 85, "intersection_size": 160, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 10458, "defect": 85, "intersection_size": 198, "l": [1, 0, 1, 1], "owner": "B-q1", "position": 13, "q_index": 1, "signature": 1658, "start": 1, "t": 31, "walk12": {"differentiating": [0, 6, 8], "labels": [[0, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 100, 50, 153, 68, 42, 21, 10, 5, 2, 1], "words": [1313, 304]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 10454, "defect": 85, "intersection_size": 92, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 4, "t": 0, "walk12": {"differentiating": [0, 3, 4, 5, 7, 10], "labels": [[0, 1], [1, 1], [1, 1], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 201, 236, 246, 243, 241, 248, 124, 54, 19, 9, 4], "words": [3172, 2032]}, "walk8": {"differentiating": [3, 6], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 69, 170, 93, 38, 19, 9, 4], "words": [212, 80]}}
{"base": 10454, "defect": 85, "intersection_size": 122, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 2, "t": 1, "walk12": {"differentiating": [0, 1, 3, 6, 7, 9], "labels": [[1, 0], [1, 0], [1, 1], [1, 0], [0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 142, 79, 39, 155, 77, 166, 83, 41, 20, 2], "words": [1778, 2624]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[0, 1], [0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 96, 176, 80, 40, 20, 2], "words": [2, 176]}}
{"base": 10454, "defect": 255, "intersection_size": 141, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 2, "walk12": {"differentiating": [3, 4, 5, 7], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 192, 224, 248, 244, 114, 49, 16, 0], "words": [1040, 3984]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 10454, "defect": 255, "intersection_size": 141, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 1, "t": 3, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 8], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 44, 150, 75, 165, 210, 233, 124, 54, 19, 1], "words": [2401, 3728]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 93, 38, 19, 1], "words": [177, 176]}}
{"base": 10454, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 4, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10454, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 2, "t": 5, "walk12": {"differentiating": [0, 1, 3, 4, 5, 6, 7, 9], "labels": [[0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 96, 56, 148, 74, 165, 210, 97, 56, 20, 2], "words": [642, 3376]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 213, 98, 57, 20, 2], "words": [82, 208]}}
{"base": 10454, "defect": 85, "intersection_size": 156, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 6, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 10454, "defect": 85, "intersection_size": 176, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 1, "t": 7, "walk12": {"differentiating": [0, 1, 4, 7, 8], "labels": [[0, 1], [0, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 184, 92, 38, 155, 197, 106, 53, 18, 1], "words": [1409, 3248]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 53, 18, 1], "words": [81, 208]}}
{"base": 10454, "defect": 255, "intersection_size": 167, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 4, "t": 8, "walk12": {"differentiating": [0, 2, 3, 4, 5, 6, 7, 10], "labels": [[0, 1], [1, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 201, 108, 182, 211, 105, 180, 90, 37, 18, 9, 4], "words": [2660, 1456]}, "walk8": {"differentiating": [0, 1, 3, 6], "labels": [[0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 193, 232, 244, 114, 49, 24, 4], "words": [68, 240]}}
{"base": 10454, "defect": 255, "intersection_size": 167, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 5, "t": 9, "walk12": {"differentiating": [1, 2, 3, 5, 8, 10], "labels": [[0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 2, 9, 12, 14, 7, 11, 141, 206, 111, 55, 27, 5], "words": [3813, 3072]}, "walk8": {"differentiating": [0, 1, 4, 6], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 10, 13, 6, 139, 77, 38, 27, 5], "words": [181, 128]}}
{"base": 10454, "defect": 85, "intersection_size": 172, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 10, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 98, 57, 148, 194, 225, 112, 48, 16, 0], "words": [288, 3680]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 10454, "defect": 85, "intersection_size": 178, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 1, "t": 11, "walk12": {"differentiating": [3, 4, 6, 7, 8], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 243, 249, 124, 182, 91, 37, 18, 1], "words": [1649, 3056]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 123, 53, 18, 1], "words": [113, 240]}}
{"base": 10454, "defect": 85, "intersection_size": 132, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 2, "t": 12, "walk12": {"differentiating": [0, 3, 6, 9], "labels": [[1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 2, 9, 4, 2, 9, 4, 2, 9, 4, 2], "words": [1170, 0]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 33, 24, 4, 2], "words": [50, 64]}}
{"base": 10454, "defect": 85, "intersection_size": 78, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 2, "t": 13, "walk12": {"differentiating": [2, 5, 6, 7, 9], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 42, 21, 2, 129, 192, 224, 112, 56, 20, 2], "words": [82, 3600]}, "walk8": {"differentiating": [2, 3, 5], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 162, 209, 96, 56, 20, 2], "words": [18, 208]}}
{"base": 10454, "defect": 255, "intersection_size": 131, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 14, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10454, "defect": 255, "intersection_size": 131, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 1, "t": 15, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7, 8], "labels": [[1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 123, 181, 90, 45, 150, 75, 37, 18, 1], "words": [1713, 2416]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 162, 209, 104, 52, 18, 1], "words": [17, 208]}}
{"base": 10454, "defect": 255, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 16, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 10454, "defect": 255, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 17, "walk12": {"differentiating": [5, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 153, 204, 230, 251, 245, 114, 49, 16, 0], "words": [1424, 3984]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 10454, "defect": 85, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 18, "walk12": {"differentiating": [3, 5, 7], "labels": [[0, 0], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 8, 140, 198, 235, 245, 114, 49, 16, 0], "words": [1408, 3840]}, "walk8": {"differentiating": [1, 3], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 228, 114, 49, 16, 0], "words": [64, 224]}}
{"base": 10454, "defect": 85, "intersection_size": 184, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 19, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 10454, "defect": 85, "intersection_size": 158, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 20, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 128]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0], "words": [176, 128]}}
{"base": 10454, "defect": 85, "intersection_size": 108, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 21, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0, 0, 0, 0, 0], "words": [240, 144]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0], "words": [240, 144]}}
{"base": 10454, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1, 2], "labels": [[0, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 104, 188, 86, 35, 17, 0, 0, 0, 0, 0], "words": [192, 176]}, "walk8": {"differentiating": [0, 1, 2], "labels": [[0, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 104, 188, 86, 35, 17, 0], "words": [192, 176]}}
{"base": 10454, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 23, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 10454, "defect": 85, "intersection_size": 174, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 24, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 10454, "defect": 85, "intersection_size": 124, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 25, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 59, 149, 194, 225, 112, 48, 16, 0], "words": [352, 3680]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 10454, "defect": 255, "intersection_size": 168, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 26, "walk12": {"differentiating": [2, 3, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 12, 142, 199, 227, 241, 112, 48, 16, 0], "words": [448, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 10454, "defect": 255, "intersection_size": 168, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 27, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 10454, "defect": 255, "intersection_size": 121, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 2, "t": 28, "walk12": {"differentiating": [4, 5, 6, 9], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 187, 93, 166, 211, 97, 48, 24, 4, 2], "words": [434, 1712]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 33, 24, 4, 2], "words": [50, 64]}}
{"base": 10454, "defect": 255, "intersection_size": 121, "l": [1, 1, 0, 1], "owner": "C", "position": 14, "q_index": 1, "signature": 1654, "start": 2, "t": 29, "walk12": {"differentiating": [0, 2, 3, 4, 5, 6, 7, 9], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 241, 120, 60, 30, 7, 11, 5, 2], "words": [3618, 496]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 113, 56, 20, 2], "words": [34, 240]}}
{"base": 10454, "defect": 85, "intersection_size": 196, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 10454, "defect": 85, "intersection_size": 136, "l": [1, 1, 0, 1], "owner": "B-q1", "position": 14, "q_index": 1, "signature": 1654, "start": 1, "t": 31, "walk12": {"differentiating": [0, 2, 4, 6, 7, 8], "labels": [[0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 228, 250, 125, 54, 27, 13, 14, 7, 3, 1], "words": [3489, 240]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[0, 1], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 228, 122, 61, 22, 3, 1], "words": [161, 112]}}
{"base": 10446, "defect": 85, "intersection_size": 92, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 0, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 10446, "defect": 85, "intersection_size": 96, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 4, "t": 1, "walk12": {"differentiating": [0, 1, 4, 6, 7, 10], "labels": [[0, 1], [0, 1], [1, 1], [0, 0], [0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 130, 193, 232, 116, 178, 217, 228, 122, 53, 18, 9, 4], "words": [2628, 1904]}, "walk8": {"differentiating": [0, 2, 3, 6], "labels": [[1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 141, 78, 167, 83, 33, 24, 4], "words": [116, 160]}}
{"base": 10446, "defect": 255, "intersection_size": 191, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 2, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 12, 134, 75, 165, 210, 97, 48, 16, 0], "words": [704, 3328]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 10446, "defect": 255, "intersection_size": 191, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 1, "t": 3, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 51, 153, 196, 106, 53, 18, 1], "words": [1233, 3280]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 100, 178, 89, 36, 18, 1], "words": [33, 176]}}
{"base": 10446, "defect": 255, "intersection_size": 106, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 4, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 10446, "defect": 255, "intersection_size": 106, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 2, "t": 5, "walk12": {"differentiating": [7, 9], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 51, 153, 204, 238, 127, 55, 27, 5, 2], "words": [3890, 1840]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 238, 127, 55, 27, 5, 2], "words": [242, 112]}}
{"base": 10446, "defect": 85, "intersection_size": 136, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 6, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 10446, "defect": 85, "intersection_size": 182, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 1, "t": 7, "walk12": {"differentiating": [6, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 34, 153, 76, 166, 91, 37, 18, 1], "words": [1617, 2640]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 89, 36, 18, 1], "words": [49, 176]}}
{"base": 10446, "defect": 255, "intersection_size": 150, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 10446, "defect": 255, "intersection_size": 150, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 9, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 29, 14, 15, 135, 195, 97, 48, 16, 0], "words": [976, 3088]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 10446, "defect": 85, "intersection_size": 182, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 10, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 255, 127, 63, 151, 195, 97, 48, 16, 0], "words": [1008, 3312]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 10446, "defect": 85, "intersection_size": 166, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 11, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 10446, "defect": 85, "intersection_size": 100, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 5, "t": 12, "walk12": {"differentiating": [0, 1, 5, 6, 8, 10], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 73, 36, 154, 205, 110, 63, 159, 79, 39, 27, 5], "words": [4005, 2448]}, "walk8": {"differentiating": [0, 2, 4, 6], "labels": [[0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 201, 228, 250, 125, 54, 27, 5], "words": [165, 240]}}
{"base": 10446, "defect": 85, "intersection_size": 78, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 3, "t": 13, "walk12": {"differentiating": [0, 5, 7, 8, 9], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 100, 186, 221, 110, 55, 27, 13, 14, 7, 3], "words": [2979, 432]}, "walk8": {"differentiating": [2, 4, 5], "labels": [[1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 204, 110, 55, 27, 13, 6, 3], "words": [115, 48]}}
{"base": 10446, "defect": 255, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 14, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 10446, "defect": 255, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 1, "t": 15, "walk12": {"differentiating": [0, 2, 3, 4, 7, 8], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 228, 242, 241, 112, 184, 212, 106, 53, 18, 1], "words": [1057, 3568]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 168, 212, 106, 53, 18, 1], "words": [65, 208]}}
{"base": 10446, "defect": 255, "intersection_size": 179, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2], "labels": [[0, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 158, 71, 35, 17, 0, 0, 0, 0, 0], "words": [224, 144]}, "walk8": {"differentiating": [0, 1, 2], "labels": [[0, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 158, 71, 35, 17, 0], "words": [224, 144]}}
{"base": 10446, "defect": 255, "intersection_size": 179, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 17, "walk12": {"differentiating": [1, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 234, 125, 62, 31, 135, 195, 97, 48, 16, 0], "words": [976, 3184]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 211, 97, 48, 16, 0], "words": [48, 208]}}
{"base": 10446, "defect": 85, "intersection_size": 172, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 18, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 238, 255, 127, 183, 211, 97, 48, 16, 0], "words": [992, 3552]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 225, 112, 48, 16, 0], "words": [16, 224]}}
{"base": 10446, "defect": 85, "intersection_size": 160, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 19, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 10446, "defect": 85, "intersection_size": 128, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 2, "t": 20, "walk12": {"differentiating": [0, 1, 2, 3, 5, 6, 7, 9], "labels": [[1, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 194, 105, 52, 146, 193, 224, 112, 56, 20, 2], "words": [146, 3680]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 213, 98, 57, 20, 2], "words": [82, 208]}}
{"base": 10446, "defect": 85, "intersection_size": 110, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 3, "t": 21, "walk12": {"differentiating": [0, 1, 2, 6, 8, 9], "labels": [[0, 1], [0, 1], [0, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 224, 112, 184, 220, 110, 55, 27, 13, 6, 3], "words": [1795, 880]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 96, 48, 24, 12, 6, 3], "words": [3, 48]}}
{"base": 10446, "defect": 255, "intersection_size": 174, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 10446, "defect": 255, "intersection_size": 174, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 23, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 10446, "defect": 85, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 24, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0, 0, 0, 0, 0], "words": [208, 192]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 10446, "defect": 85, "intersection_size": 176, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 25, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 153, 76, 46, 151, 195, 97, 48, 16, 0], "words": [912, 3216]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 10446, "defect": 255, "intersection_size": 152, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 26, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 45, 150, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3360]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 210, 97, 48, 16, 0], "words": [32, 208]}}
{"base": 10446, "defect": 255, "intersection_size": 152, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 27, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 10446, "defect": 255, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 2, "t": 28, "walk12": {"differentiating": [2, 4, 7, 9], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 230, 115, 57, 20, 2, 9, 4, 10, 5, 2], "words": [2354, 112]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 59, 21, 10, 5, 2], "words": [178, 48]}}
{"base": 10446, "defect": 255, "intersection_size": 178, "l": [1, 1, 1, 0], "owner": "C", "position": 15, "q_index": 1, "signature": 1646, "start": 3, "t": 29, "walk12": {"differentiating": [0, 1, 5, 7, 8, 9], "labels": [[0, 1], [0, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 96, 184, 220, 110, 55, 27, 13, 14, 7, 3], "words": [2947, 432]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 96, 48, 24, 12, 6, 3], "words": [3, 48]}}
{"base": 10446, "defect": 85, "intersection_size": 162, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 10446, "defect": 85, "intersection_size": 152, "l": [1, 1, 1, 0], "owner": "B-q1", "position": 15, "q_index": 1, "signature": 1646, "start": 1, "t": 31, "walk12": {"differentiating": [4, 5, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 110, 63, 23, 11, 13, 6, 3, 1], "words": [3025, 208]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 25, 12, 6, 3, 1], "words": [145, 16]}}
{"base": 3472, "defect": 85, "intersection_size": 78, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 0, "walk12": {"differentiating": [2, 4, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 115, 57, 20, 10, 133, 66, 33, 16, 0], "words": [1328, 2160]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 3472, "defect": 85, "intersection_size": 160, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 3, "t": 1, "walk12": {"differentiating": [0, 3, 4, 5, 6, 8, 9], "labels": [[0, 1], [1, 1], [0, 0], [1, 0], [0, 1], [0, 1], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 100, 58, 149, 194, 105, 188, 94, 47, 23, 3], "words": [3235, 2864]}, "walk8": {"differentiating": [0, 1, 2, 4, 5], "labels": [[1, 0], [1, 0], [0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 12, 134, 203, 109, 62, 23, 3], "words": [179, 192]}}
{"base": 3472, "defect": 255, "intersection_size": 144, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 2, "walk12": {"differentiating": [3, 6, 8], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 145, 64, 32, 24, 4, 10, 5, 2, 1], "words": [1041, 144]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 3472, "defect": 255, "intersection_size": 144, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 3, "walk12": {"differentiating": [5, 7, 8], "labels": [[0, 0], [1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 68, 170, 221, 110, 55, 147, 73, 36, 18, 1], "words": [929, 2464]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 134, 67, 41, 20, 2, 1], "words": [49, 64]}}
{"base": 3472, "defect": 255, "intersection_size": 125, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 4, "t": 4, "walk12": {"differentiating": [2, 5, 7, 10], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 205, 230, 115, 49, 144, 200, 108, 54, 19, 9, 4], "words": [3124, 1648]}, "walk8": {"differentiating": [0, 1, 3, 6], "labels": [[1, 0], [0, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 133, 202, 109, 54, 19, 9, 4], "words": [212, 96]}}
{"base": 3472, "defect": 255, "intersection_size": 125, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 2, "t": 5, "walk12": {"differentiating": [0, 1, 2, 4, 7, 9], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 41, 156, 206, 111, 55, 27, 5, 2], "words": [3890, 1600]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 33, 24, 4, 2], "words": [50, 64]}}
{"base": 3472, "defect": 85, "intersection_size": 198, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 6, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3472, "defect": 85, "intersection_size": 160, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 7, "walk12": {"differentiating": [3, 4, 5, 7], "labels": [[1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 127, 63, 31, 7, 131, 65, 32, 16, 0], "words": [1008, 2160]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 3472, "defect": 255, "intersection_size": 165, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 8, "walk12": {"differentiating": [1, 2, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 94, 167, 91, 165, 82, 33, 16, 0], "words": [1488, 2736]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 3472, "defect": 255, "intersection_size": 165, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 9, "walk12": {"differentiating": [0, 1, 3, 4, 5, 8], "labels": [[1, 0], [0, 1], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 202, 109, 182, 211, 97, 48, 24, 4, 2, 1], "words": [209, 864]}, "walk8": {"differentiating": [0, 1, 4], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 142, 71, 43, 21, 2, 1], "words": [113, 64]}}
{"base": 3472, "defect": 85, "intersection_size": 180, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 10, "walk12": {"differentiating": [1, 2, 4, 5, 8], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 159, 79, 167, 83, 33, 24, 4, 2, 1], "words": [497, 656]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 42, 21, 2, 1], "words": [81, 80]}}
{"base": 3472, "defect": 85, "intersection_size": 158, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 11, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 81, 40, 148, 74, 165, 82, 33, 16, 0], "words": [1296, 2640]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 3472, "defect": 85, "intersection_size": 112, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 12, "walk12": {"differentiating": [5, 6, 7, 8], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 68, 34, 153, 76, 46, 151, 75, 37, 18, 1], "words": [1825, 2336]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 151, 75, 37, 18, 1], "words": [113, 144]}}
{"base": 3472, "defect": 85, "intersection_size": 168, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 2, "t": 13, "walk12": {"differentiating": [0, 1, 4, 5, 6, 9], "labels": [[1, 0], [1, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 142, 207, 111, 63, 151, 67, 33, 24, 4, 2], "words": [1010, 1216]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 33, 24, 4, 2], "words": [50, 64]}}
{"base": 3472, "defect": 255, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 14, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 3472, "defect": 255, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 15, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 115, 57, 148, 74, 165, 82, 33, 16, 0], "words": [1328, 2672]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 149, 66, 33, 16, 0], "words": [80, 144]}}
{"base": 3472, "defect": 255, "intersection_size": 150, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 14, 15, 135, 195, 225, 240, 112, 48, 16, 0], "words": [240, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 3472, "defect": 255, "intersection_size": 150, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 17, "walk12": {"differentiating": [0, 2, 3, 4, 6, 8], "labels": [[1, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 198, 227, 241, 112, 56, 20, 10, 5, 2, 1], "words": [1073, 480]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 3472, "defect": 85, "intersection_size": 188, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 18, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 3472, "defect": 85, "intersection_size": 166, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 19, "walk12": {"differentiating": [6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 153, 204, 230, 243, 113, 48, 16, 0], "words": [800, 3872]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 113, 48, 16, 0], "words": [48, 240]}}
{"base": 3472, "defect": 85, "intersection_size": 108, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 20, "walk12": {"differentiating": [2, 3, 4, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 29, 134, 203, 109, 182, 83, 33, 16, 0], "words": [1744, 2832]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 3472, "defect": 85, "intersection_size": 148, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 2, "t": 21, "walk12": {"differentiating": [1, 3, 4, 5, 7, 9], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 1, 128, 200, 228, 122, 181, 82, 41, 20, 10, 5, 2], "words": [2370, 736]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 33, 24, 4, 2], "words": [50, 64]}}
{"base": 3472, "defect": 255, "intersection_size": 202, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 3472, "defect": 255, "intersection_size": 202, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 23, "walk12": {"differentiating": [4, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 17, 128, 200, 108, 182, 83, 33, 16, 0], "words": [1552, 2832]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 3472, "defect": 85, "intersection_size": 92, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 24, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 177, 88, 164, 82, 33, 16, 0], "words": [1136, 2800]}, "walk8": {"differentiating": [0, 3], "labels": [[1, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 163, 81, 32, 16, 0], "words": [48, 160]}}
{"base": 3472, "defect": 85, "intersection_size": 114, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 4, "t": 25, "walk12": {"differentiating": [0, 1, 4, 6, 7, 10], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 13, 142, 71, 43, 157, 198, 107, 53, 18, 9, 4], "words": [2932, 1600]}, "walk8": {"differentiating": [0, 2, 3, 6], "labels": [[1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 10, 5, 130, 73, 36, 18, 9, 4], "words": [148, 64]}}
{"base": 3472, "defect": 255, "intersection_size": 136, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 1, "t": 26, "walk12": {"differentiating": [2, 3, 4, 5, 8], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 63, 31, 15, 7, 3, 9, 4, 2, 1], "words": [1009, 48]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 42, 21, 2, 1], "words": [81, 80]}}
{"base": 3472, "defect": 255, "intersection_size": 136, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 27, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 59, 149, 74, 165, 82, 33, 16, 0], "words": [1376, 2656]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 151, 67, 33, 16, 0], "words": [112, 144]}}
{"base": 3472, "defect": 255, "intersection_size": 162, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 28, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 140, 78, 167, 91, 165, 82, 33, 16, 0], "words": [1472, 2688]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 3472, "defect": 255, "intersection_size": 162, "l": [0, 0, 0, 1], "owner": "C", "position": 16, "q_index": 2, "signature": 976, "start": 2, "t": 29, "walk12": {"differentiating": [0, 3, 6, 9], "labels": [[1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 2, 9, 4, 2, 9, 4, 2, 9, 4, 2], "words": [1170, 0]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 134, 67, 33, 24, 4, 2], "words": [50, 64]}}
{"base": 3472, "defect": 85, "intersection_size": 182, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 30, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0, 0, 0, 0, 0], "words": [176, 160]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0], "words": [176, 160]}}
{"base": 3472, "defect": 85, "intersection_size": 146, "l": [0, 0, 0, 1], "owner": "B-q2", "position": 16, "q_index": 2, "signature": 976, "start": 0, "t": 31, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 68, 42, 149, 74, 165, 82, 33, 16, 0], "words": [1344, 2624]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 162, 81, 32, 16, 0], "words": [32, 160]}}
{"base": 3464, "defect": 85, "intersection_size": 78, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 0, "walk12": {"differentiating": [1, 3, 5, 6, 7], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 177, 88, 164, 82, 33, 16, 0], "words": [1136, 2768]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 3464, "defect": 85, "intersection_size": 132, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 1, "walk12": {"differentiating": [0, 2, 4, 5, 6, 8], "labels": [[0, 1], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 40, 156, 198, 107, 181, 82, 41, 20, 2, 1], "words": [705, 1424]}, "walk8": {"differentiating": [0, 2, 4], "labels": [[0, 1], [0, 0], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 40, 156, 78, 39, 19, 1], "words": [193, 144]}}
{"base": 3464, "defect": 255, "intersection_size": 148, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 2, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 3464, "defect": 255, "intersection_size": 148, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 3, "walk12": {"differentiating": [0, 2, 4, 5, 7, 8], "labels": [[1, 0], [0, 0], [0, 1], [1, 1], [1, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 130, 201, 108, 62, 159, 199, 107, 53, 18, 1], "words": [1937, 3264]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 10, 133, 74, 37, 18, 1], "words": [81, 128]}}
{"base": 3464, "defect": 255, "intersection_size": 108, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 4, "walk12": {"differentiating": [3, 4, 5, 6, 7, 8], "labels": [[0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 0, 136, 76, 166, 91, 45, 150, 75, 37, 18, 1], "words": [1729, 2368]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 151, 75, 37, 18, 1], "words": [113, 144]}}
{"base": 3464, "defect": 255, "intersection_size": 108, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 5, "t": 5, "walk12": {"differentiating": [0, 1, 2, 4, 6, 7, 8, 10], "labels": [[1, 0], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 10, 133, 194, 233, 124, 54, 27, 133, 74, 37, 26, 5], "words": [1429, 2272]}, "walk8": {"differentiating": [0, 1, 2, 3, 4, 6], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 130, 73, 164, 210, 105, 52, 26, 5], "words": [37, 208]}}
{"base": 3464, "defect": 85, "intersection_size": 136, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 6, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 3464, "defect": 85, "intersection_size": 196, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 7, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 160, 88, 164, 82, 33, 16, 0], "words": [1072, 2736]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 3464, "defect": 255, "intersection_size": 178, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 8, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7], "labels": [[1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 74, 45, 150, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3360]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 210, 97, 48, 16, 0], "words": [32, 208]}}
{"base": 3464, "defect": 255, "intersection_size": 178, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 9, "walk12": {"differentiating": [0, 2, 6, 8], "labels": [[1, 0], [0, 0], [0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 130, 201, 236, 254, 127, 55, 27, 5, 2, 1], "words": [1937, 960]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 3464, "defect": 85, "intersection_size": 156, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 10, "walk12": {"differentiating": [0], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 236, 254, 119, 51, 17, 0, 0, 0, 0, 0], "words": [224, 240]}, "walk8": {"differentiating": [0], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 236, 254, 119, 51, 17, 0], "words": [224, 240]}}
{"base": 3464, "defect": 85, "intersection_size": 176, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 11, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 59, 157, 78, 167, 211, 97, 48, 16, 0], "words": [944, 3376]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 3464, "defect": 85, "intersection_size": 158, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 12, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 153, 204, 238, 247, 123, 53, 18, 1], "words": [1841, 3888]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 123, 53, 18, 1], "words": [113, 240]}}
{"base": 3464, "defect": 85, "intersection_size": 108, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 2, "t": 13, "walk12": {"differentiating": [1, 3, 5, 6, 7, 9], "labels": [[0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 1, 128, 64, 40, 20, 10, 133, 74, 37, 26, 5, 2], "words": [2690, 1056]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 198, 107, 53, 26, 5, 2], "words": [178, 96]}}
{"base": 3464, "defect": 255, "intersection_size": 190, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 14, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 3464, "defect": 255, "intersection_size": 190, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 15, "walk12": {"differentiating": [4, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [0, 0], [1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 119, 59, 157, 78, 167, 83, 33, 16, 0], "words": [1904, 2672]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 3464, "defect": 255, "intersection_size": 142, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 16, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 29, 134, 75, 165, 210, 97, 48, 16, 0], "words": [720, 3344]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 3464, "defect": 255, "intersection_size": 142, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 3, "t": 17, "walk12": {"differentiating": [0, 1, 6, 7, 8, 9], "labels": [[1, 0], [0, 1], [1, 1], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 237, 254, 255, 247, 123, 61, 30, 7, 3], "words": [3027, 2016]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 101, 58, 29, 6, 3], "words": [83, 96]}}
{"base": 3464, "defect": 85, "intersection_size": 178, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 18, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 3464, "defect": 85, "intersection_size": 172, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 19, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 85, 162, 89, 164, 210, 97, 48, 16, 0], "words": [592, 3408]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 3464, "defect": 85, "intersection_size": 124, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 20, "walk12": {"differentiating": [0, 1, 3, 5, 6, 7], "labels": [[0, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 214, 99, 177, 88, 164, 82, 33, 16, 0], "words": [1120, 2768]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 150, 67, 33, 16, 0], "words": [96, 144]}}
{"base": 3464, "defect": 85, "intersection_size": 174, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 21, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 3464, "defect": 255, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 22, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 153, 204, 238, 119, 59, 29, 6, 3, 1], "words": [2961, 912]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 127, 63, 23, 3, 1], "words": [241, 112]}}
{"base": 3464, "defect": 255, "intersection_size": 186, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 23, "walk12": {"differentiating": [1, 3, 5, 6, 7], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 160, 88, 164, 82, 33, 16, 0], "words": [1040, 2736]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 3464, "defect": 85, "intersection_size": 92, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 24, "walk12": {"differentiating": [1, 3, 5, 7], "labels": [[0, 0], [1, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 4, 10, 141, 198, 235, 245, 114, 49, 16, 0], "words": [1440, 3840]}, "walk8": {"differentiating": [0, 3], "labels": [[0, 1], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 168, 212, 98, 49, 16, 0], "words": [64, 208]}}
{"base": 3464, "defect": 85, "intersection_size": 122, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 25, "walk12": {"differentiating": [0, 2, 4, 5, 6, 8], "labels": [[0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 40, 20, 10, 133, 74, 37, 26, 5, 2, 1], "words": [1345, 528]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[0, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 104, 52, 26, 5, 2, 1], "words": [65, 48]}}
{"base": 3464, "defect": 255, "intersection_size": 146, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 26, "walk12": {"differentiating": [4, 5, 6, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 93, 166, 91, 37, 26, 5, 2, 1], "words": [1457, 688]}, "walk8": {"differentiating": [0, 1, 2, 4], "labels": [[1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 74, 37, 26, 5, 2, 1], "words": [81, 32]}}
{"base": 3464, "defect": 255, "intersection_size": 146, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 27, "walk12": {"differentiating": [5, 7], "labels": [[0, 0], [1, 1], [1, 1], [1, 1], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 238, 255, 247, 251, 245, 114, 49, 16, 0], "words": [1504, 4064]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 3464, "defect": 255, "intersection_size": 144, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 28, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 8, 132, 74, 45, 150, 67, 33, 16, 0], "words": [1664, 2304]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 44, 150, 67, 33, 16, 0], "words": [96, 144]}}
{"base": 3464, "defect": 255, "intersection_size": 144, "l": [0, 0, 1, 0], "owner": "C", "position": 17, "q_index": 2, "signature": 968, "start": 1, "t": 29, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 6, 7, 8], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 134, 195, 225, 240, 120, 60, 30, 7, 3, 1], "words": [3121, 960]}, "walk8": {"differentiating": [0, 1, 2, 3, 4], "labels": [[0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 104, 60, 30, 7, 3, 1], "words": [193, 48]}}
{"base": 3464, "defect": 85, "intersection_size": 152, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 0, "t": 30, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3464, "defect": 85, "intersection_size": 184, "l": [0, 0, 1, 0], "owner": "B-q2", "position": 17, "q_index": 2, "signature": 968, "start": 3, "t": 31, "walk12": {"differentiating": [0, 2, 3, 7, 8, 9], "labels": [[0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 228, 122, 53, 18, 137, 196, 106, 61, 22, 3], "words": [1187, 3184]}, "walk8": {"differentiating": [0, 3, 4, 5], "labels": [[0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 64, 168, 212, 106, 61, 22, 3], "words": [67, 208]}}
{"base": 3460, "defect": 85, "intersection_size": 78, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 0, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3460, "defect": 85, "intersection_size": 100, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 1, "t": 1, "walk12": {"differentiating": [0, 3, 7, 8], "labels": [[1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 206, 111, 55, 155, 205, 230, 123, 53, 18, 1], "words": [1777, 3680]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[1, 0], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 206, 231, 123, 53, 18, 1], "words": [113, 224]}}
{"base": 3460, "defect": 255, "intersection_size": 174, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 2, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 3460, "defect": 255, "intersection_size": 174, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 2, "t": 3, "walk12": {"differentiating": [0, 6, 7, 9], "labels": [[0, 1], [0, 0], [1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 168, 84, 170, 221, 110, 183, 83, 41, 20, 2], "words": [1858, 2896]}, "walk8": {"differentiating": [0, 3, 5], "labels": [[1, 0], [1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 206, 231, 115, 57, 20, 2], "words": [114, 224]}}
{"base": 3460, "defect": 255, "intersection_size": 163, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 4, "walk12": {"differentiating": [1, 3, 4, 5, 6, 7], "labels": [[0, 0], [1, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 140, 78, 47, 31, 135, 195, 97, 48, 16, 0], "words": [992, 3136]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 3460, "defect": 255, "intersection_size": 163, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 1, "t": 5, "walk12": {"differentiating": [0, 3, 4, 8], "labels": [[1, 0], [0, 0], [0, 0], [0, 1], [0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 4, 2, 129, 192, 232, 252, 254, 127, 55, 19, 1], "words": [3601, 3968]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 3460, "defect": 85, "intersection_size": 152, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 6, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3460, "defect": 85, "intersection_size": 162, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 7, "walk12": {"differentiating": [3, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 185, 212, 226, 113, 48, 16, 0], "words": [624, 3824]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 247, 115, 49, 16, 0], "words": [112, 240]}}
{"base": 3460, "defect": 255, "intersection_size": 133, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 8, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3460, "defect": 255, "intersection_size": 133, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 1, "t": 9, "walk12": {"differentiating": [0, 5, 6, 7, 8], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 140, 70, 171, 85, 42, 29, 134, 75, 37, 18, 1], "words": [1713, 2208]}, "walk8": {"differentiating": [0, 3, 4], "labels": [[0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 32, 24, 12, 6, 3, 1], "words": [129, 16]}}
{"base": 3460, "defect": 85, "intersection_size": 136, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 10, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0, 0, 0, 0, 0], "words": [176, 160]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 171, 85, 34, 17, 0], "words": [176, 160]}}
{"base": 3460, "defect": 85, "intersection_size": 182, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 2, "t": 11, "walk12": {"differentiating": [0, 3, 4, 5, 7, 9], "labels": [[0, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 32, 144, 72, 164, 82, 41, 20, 10, 5, 2], "words": [2306, 656]}, "walk8": {"differentiating": [0, 1, 2, 3, 5], "labels": [[0, 1], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 164, 90, 37, 26, 5, 2], "words": [162, 80]}}
{"base": 3460, "defect": 85, "intersection_size": 128, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 12, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 238, 127, 63, 151, 195, 97, 48, 16, 0], "words": [992, 3296]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 3460, "defect": 85, "intersection_size": 110, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 3, "t": 13, "walk12": {"differentiating": [0, 1, 2, 4, 6, 7, 8, 9], "labels": [[0, 1], [1, 0], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 72, 164, 218, 109, 54, 27, 13, 14, 15, 7, 3], "words": [3491, 208]}, "walk8": {"differentiating": [2, 3, 4, 5], "labels": [[1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 204, 110, 63, 31, 15, 7, 3], "words": [243, 48]}}
{"base": 3460, "defect": 255, "intersection_size": 148, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 14, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3460, "defect": 255, "intersection_size": 148, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 2, "t": 15, "walk12": {"differentiating": [0, 1, 2, 3, 7, 9], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 164, 210, 97, 48, 152, 76, 38, 27, 5, 2], "words": [3106, 1232]}, "walk8": {"differentiating": [0, 3, 5], "labels": [[0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 32, 24, 4, 10, 5, 2], "words": [130, 16]}}
{"base": 3460, "defect": 255, "intersection_size": 136, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 16, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 40, 156, 70, 35, 17, 0, 0, 0, 0, 0], "words": [192, 144]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 40, 156, 70, 35, 17, 0], "words": [192, 144]}}
{"base": 3460, "defect": 255, "intersection_size": 136, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 2, "t": 17, "walk12": {"differentiating": [0, 2, 7, 9], "labels": [[0, 1], [1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 108, 54, 155, 69, 170, 93, 38, 27, 5, 2], "words": [3426, 1328]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 66, 41, 20, 10, 5, 2], "words": [146, 32]}}
{"base": 3460, "defect": 85, "intersection_size": 166, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 18, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 3460, "defect": 85, "intersection_size": 182, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 19, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3460, "defect": 85, "intersection_size": 176, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 20, "walk12": {"differentiating": [1, 4, 5, 6, 7], "labels": [[0, 0], [0, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 64, 32, 144, 72, 164, 210, 97, 48, 16, 0], "words": [512, 3360]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 164, 210, 97, 48, 16, 0], "words": [32, 208]}}
{"base": 3460, "defect": 85, "intersection_size": 178, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 2, "t": 21, "walk12": {"differentiating": [0, 2, 3, 5, 7, 9], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 249, 244, 114, 57, 20, 10, 5, 2], "words": [2338, 1008]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 108, 62, 23, 11, 5, 2], "words": [226, 48]}}
{"base": 3460, "defect": 255, "intersection_size": 171, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 22, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 3460, "defect": 255, "intersection_size": 171, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 23, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 187, 213, 106, 181, 210, 97, 48, 16, 0], "words": [688, 3504]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 3460, "defect": 85, "intersection_size": 92, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 24, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0, 0, 0, 0, 0], "words": [96, 80]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 86, 35, 17, 0, 0], "words": [96, 80]}}
{"base": 3460, "defect": 85, "intersection_size": 96, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 1, "t": 25, "walk12": {"differentiating": [0, 1, 3, 6, 7, 8], "labels": [[1, 0], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 142, 79, 39, 19, 9, 132, 74, 37, 18, 1], "words": [1265, 2112]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[0, 1], [0, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 208, 104, 52, 18, 1], "words": [1, 208]}}
{"base": 3460, "defect": 255, "intersection_size": 184, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 1, "t": 26, "walk12": {"differentiating": [2, 3, 4, 6, 7, 8], "labels": [[1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 123, 181, 82, 41, 148, 74, 37, 18, 1], "words": [1201, 2416]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 183, 91, 37, 18, 1], "words": [113, 176]}}
{"base": 3460, "defect": 255, "intersection_size": 184, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 27, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 3460, "defect": 255, "intersection_size": 176, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 28, "walk12": {"differentiating": [0, 1, 3, 4, 5, 6, 7], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 94, 47, 31, 135, 195, 97, 48, 16, 0], "words": [992, 3152]}, "walk8": {"differentiating": [0, 2, 3], "labels": [[1, 0], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 130, 193, 96, 48, 16, 0], "words": [16, 192]}}
{"base": 3460, "defect": 255, "intersection_size": 176, "l": [0, 1, 0, 0], "owner": "C", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 29, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3460, "defect": 85, "intersection_size": 172, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 30, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0, 0, 0, 0, 0], "words": [224, 208]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 172, 222, 103, 51, 17, 0], "words": [224, 208]}}
{"base": 3460, "defect": 85, "intersection_size": 160, "l": [0, 1, 0, 0], "owner": "B-q2", "position": 18, "q_index": 2, "signature": 964, "start": 0, "t": 31, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 187, 93, 46, 151, 195, 97, 48, 16, 0], "words": [944, 3248]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 3484, "defect": 85, "intersection_size": 78, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 0, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3484, "defect": 85, "intersection_size": 128, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 1, "walk12": {"differentiating": [0, 1, 3, 5, 7, 8], "labels": [[0, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 172, 214, 99, 177, 80, 160, 88, 36, 18, 1], "words": [97, 2768]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 6, 131, 73, 36, 18, 1], "words": [49, 128]}}
{"base": 3484, "defect": 255, "intersection_size": 189, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 2, "walk12": {"differentiating": [2, 4, 5, 6, 7, 8], "labels": [[1, 1], [1, 1], [0, 1], [1, 1], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 251, 245, 122, 61, 150, 75, 37, 18, 1], "words": [1713, 2544]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 89, 36, 18, 1], "words": [49, 176]}}
{"base": 3484, "defect": 255, "intersection_size": 189, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 2, "t": 3, "walk12": {"differentiating": [0, 1, 4, 6, 7, 9], "labels": [[0, 1], [0, 1], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 232, 116, 58, 21, 10, 13, 6, 11, 5, 2], "words": [3394, 112]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 108, 62, 23, 11, 5, 2], "words": [226, 48]}}
{"base": 3484, "defect": 255, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 4, "walk12": {"differentiating": [2, 4, 5, 8], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [0, 1], [0, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 130, 193, 96, 184, 92, 38, 19, 1], "words": [2129, 2832]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 110, 191, 95, 39, 19, 1], "words": [241, 176]}}
{"base": 3484, "defect": 255, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 5, "walk12": {"differentiating": [0, 1, 5, 6, 7, 8], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 6, 139, 205, 230, 123, 181, 90, 37, 18, 1], "words": [1457, 2944]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 6, 131, 73, 36, 18, 1], "words": [49, 128]}}
{"base": 3484, "defect": 85, "intersection_size": 134, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 6, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3484, "defect": 85, "intersection_size": 152, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 7, "walk12": {"differentiating": [3, 5, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 140, 198, 235, 245, 114, 49, 16, 0], "words": [1424, 3856]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 213, 98, 49, 16, 0], "words": [80, 208]}}
{"base": 3484, "defect": 255, "intersection_size": 151, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 4, "t": 8, "walk12": {"differentiating": [1, 2, 3, 5, 10], "labels": [[1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 197, 106, 61, 22, 11, 5, 138, 69, 34, 25, 4], "words": [2772, 2096]}, "walk8": {"differentiating": [6], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 69, 34, 153, 68, 34, 25, 4], "words": [148, 144]}}
{"base": 3484, "defect": 255, "intersection_size": 151, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 9, "walk12": {"differentiating": [0, 1, 2, 4, 7, 8], "labels": [[1, 0], [0, 1], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 132, 74, 37, 146, 65, 32, 144, 72, 36, 18, 1], "words": [81, 2336]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[1, 0], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 8, 12, 6, 131, 73, 36, 18, 1], "words": [49, 128]}}
{"base": 3484, "defect": 85, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 10, "walk12": {"differentiating": [1, 2, 4, 7, 8], "labels": [[1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 106, 53, 26, 5, 138, 197, 106, 53, 18, 1], "words": [1361, 3120]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 53, 18, 1], "words": [81, 208]}}
{"base": 3484, "defect": 85, "intersection_size": 178, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 11, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3484, "defect": 85, "intersection_size": 128, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 12, "walk12": {"differentiating": [2, 3, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 46, 23, 139, 197, 226, 113, 48, 16, 0], "words": [736, 3616]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 3484, "defect": 85, "intersection_size": 152, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 13, "walk12": {"differentiating": [0, 1, 3, 4, 7, 8], "labels": [[0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 56, 148, 66, 33, 144, 72, 36, 18, 1], "words": [129, 2352]}, "walk8": {"differentiating": [0, 1, 3, 4], "labels": [[0, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 36, 146, 73, 36, 18, 1], "words": [33, 144]}}
{"base": 3484, "defect": 255, "intersection_size": 144, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 14, "walk12": {"differentiating": [5, 7, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 221, 110, 55, 147, 73, 36, 18, 1], "words": [945, 2480]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 241, 120, 52, 18, 1], "words": [17, 240]}}
{"base": 3484, "defect": 255, "intersection_size": 144, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 15, "walk12": {"differentiating": [4, 6, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 230, 251, 245, 242, 113, 48, 16, 0], "words": [704, 4032]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 115, 49, 16, 0], "words": [96, 224]}}
{"base": 3484, "defect": 255, "intersection_size": 124, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 16, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 3484, "defect": 255, "intersection_size": 124, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 2, "t": 17, "walk12": {"differentiating": [0, 2, 7, 9], "labels": [[0, 1], [0, 0], [1, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 40, 20, 138, 205, 238, 247, 115, 57, 20, 2], "words": [1858, 3856]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[0, 1], [0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 96, 176, 80, 40, 20, 2], "words": [2, 176]}}
{"base": 3484, "defect": 85, "intersection_size": 168, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 18, "walk12": {"differentiating": [6, 7, 8], "labels": [[1, 1], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 187, 85, 34, 25, 132, 74, 37, 18, 1], "words": [1201, 2224]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 149, 74, 37, 18, 1], "words": [81, 144]}}
{"base": 3484, "defect": 85, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 19, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 3484, "defect": 85, "intersection_size": 154, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 20, "walk12": {"differentiating": [0, 2, 3, 4, 5, 7], "labels": [[1, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 198, 107, 181, 210, 233, 244, 114, 49, 16, 0], "words": [1200, 3936]}, "walk8": {"differentiating": [1, 3], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 228, 114, 49, 16, 0], "words": [64, 224]}}
{"base": 3484, "defect": 85, "intersection_size": 128, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 2, "t": 21, "walk12": {"differentiating": [0, 1, 3, 4, 6, 7, 9], "labels": [[0, 1], [0, 1], [0, 0], [1, 0], [1, 0], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 96, 56, 28, 142, 199, 227, 113, 56, 20, 2], "words": [898, 3632]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [0, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 64, 160, 208, 96, 56, 20, 2], "words": [2, 208]}}
{"base": 3484, "defect": 255, "intersection_size": 167, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 128]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0], "words": [176, 128]}}
{"base": 3484, "defect": 255, "intersection_size": 167, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 23, "walk12": {"differentiating": [4, 5, 7], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 255, 247, 243, 249, 244, 114, 49, 16, 0], "words": [1264, 4080]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 3484, "defect": 85, "intersection_size": 92, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 24, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 3484, "defect": 85, "intersection_size": 88, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 2, "t": 25, "walk12": {"differentiating": [0, 1, 3, 6, 7, 9], "labels": [[0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 192, 232, 124, 54, 155, 197, 106, 53, 26, 5, 2], "words": [2754, 1648]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[1, 0], [1, 0], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 142, 199, 99, 57, 20, 2], "words": [114, 192]}}
{"base": 3484, "defect": 255, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 26, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 51, 153, 196, 106, 53, 18, 1], "words": [1233, 3280]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 123, 53, 18, 1], "words": [113, 240]}}
{"base": 3484, "defect": 255, "intersection_size": 194, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 27, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 3484, "defect": 255, "intersection_size": 186, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 28, "walk12": {"differentiating": [1, 2, 3, 5, 6, 7], "labels": [[0, 0], [1, 0], [1, 0], [1, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 8, 12, 14, 143, 199, 227, 241, 112, 48, 16, 0], "words": [480, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 3484, "defect": 255, "intersection_size": 186, "l": [0, 1, 1, 1], "owner": "C", "position": 19, "q_index": 2, "signature": 988, "start": 1, "t": 29, "walk12": {"differentiating": [0, 1, 2, 3, 4, 7, 8], "labels": [[0, 1], [1, 0], [1, 0], [1, 0], [1, 0], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 72, 44, 30, 15, 143, 71, 163, 89, 36, 18, 1], "words": [993, 2576]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 3484, "defect": 85, "intersection_size": 172, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 30, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 3484, "defect": 85, "intersection_size": 174, "l": [0, 1, 1, 1], "owner": "B-q2", "position": 19, "q_index": 2, "signature": 988, "start": 0, "t": 31, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 21, 138, 197, 226, 241, 112, 48, 16, 0], "words": [336, 3856]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 226, 241, 112, 48, 16, 0], "words": [16, 240]}}
{"base": 3458, "defect": 85, "intersection_size": 78, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 0, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 3458, "defect": 85, "intersection_size": 128, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 2, "t": 1, "walk12": {"differentiating": [1, 3, 5, 6, 7, 9], "labels": [[1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 38, 27, 5, 10, 133, 194, 97, 56, 20, 2], "words": [690, 3088]}, "walk8": {"differentiating": [1, 3, 5], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 196, 98, 177, 80, 40, 20, 2], "words": [18, 176]}}
{"base": 3458, "defect": 255, "intersection_size": 175, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 2, "walk12": {"differentiating": [1, 5, 6, 7], "labels": [[0, 0], [0, 1], [0, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 64, 32, 152, 196, 226, 241, 112, 48, 16, 0], "words": [256, 3872]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 226, 241, 112, 48, 16, 0], "words": [16, 240]}}
{"base": 3458, "defect": 255, "intersection_size": 175, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 3, "walk12": {"differentiating": [0, 6, 8], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 255, 255, 127, 55, 27, 5, 2, 1], "words": [2017, 1008]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 3458, "defect": 255, "intersection_size": 159, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 4, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 3458, "defect": 255, "intersection_size": 159, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 5, "walk12": {"differentiating": [3, 4, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 25, 12, 6, 139, 197, 106, 53, 18, 1], "words": [1425, 3088]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 53, 18, 1], "words": [81, 208]}}
{"base": 3458, "defect": 85, "intersection_size": 152, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 6, "walk12": {"differentiating": [0, 1, 5, 7], "labels": [[1, 0], [0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 202, 237, 254, 127, 55, 147, 65, 32, 16, 0], "words": [976, 2528]}, "walk8": {"differentiating": [0, 2, 3], "labels": [[0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 182, 83, 33, 16, 0], "words": [96, 176]}}
{"base": 3458, "defect": 85, "intersection_size": 134, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 7, "walk12": {"differentiating": [0, 3, 4, 6, 7, 8], "labels": [[0, 1], [1, 1], [0, 0], [1, 0], [0, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 100, 58, 149, 66, 41, 28, 14, 7, 3, 1], "words": [3233, 304]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 3458, "defect": 255, "intersection_size": 155, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 8, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0, 0, 0, 0, 0], "words": [144, 128]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 2, 137, 68, 34, 17, 0], "words": [144, 128]}}
{"base": 3458, "defect": 255, "intersection_size": 155, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 9, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 127, 183, 211, 105, 180, 82, 33, 16, 0], "words": [1264, 2928]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 3458, "defect": 85, "intersection_size": 194, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 10, "walk12": {"differentiating": [0, 1, 4, 5, 6, 7], "labels": [[1, 0], [0, 1], [0, 0], [0, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 66, 33, 144, 192, 104, 180, 82, 33, 16, 0], "words": [1040, 2848]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 104, 180, 82, 33, 16, 0], "words": [64, 176]}}
{"base": 3458, "defect": 85, "intersection_size": 178, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 11, "walk12": {"differentiating": [0, 4, 5, 8], "labels": [[0, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 32, 152, 196, 106, 53, 18, 9, 4, 2, 1], "words": [641, 400]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 8, 4, 2, 1], "words": [17, 16]}}
{"base": 3458, "defect": 85, "intersection_size": 152, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 12, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 3458, "defect": 85, "intersection_size": 128, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 13, "walk12": {"differentiating": [4, 5, 7, 8], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 0, 136, 68, 34, 25, 132, 66, 161, 88, 36, 18, 1], "words": [289, 2592]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 145, 72, 36, 18, 1], "words": [17, 144]}}
{"base": 3458, "defect": 255, "intersection_size": 166, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 14, "walk12": {"differentiating": [0, 1, 2, 4, 6, 7], "labels": [[1, 0], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 233, 124, 54, 27, 133, 66, 33, 16, 0], "words": [1424, 2272]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 3458, "defect": 255, "intersection_size": 166, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 15, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 102, 51, 153, 76, 46, 23, 3, 1], "words": [3281, 1232]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 93, 46, 23, 3, 1], "words": [209, 80]}}
{"base": 3458, "defect": 255, "intersection_size": 140, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 36, 154, 69, 34, 17, 0, 0, 0, 0, 0], "words": [160, 144]}, "walk8": {"differentiating": [0, 1], "labels": [[0, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 72, 36, 154, 69, 34, 17, 0], "words": [160, 144]}}
{"base": 3458, "defect": 255, "intersection_size": 140, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 17, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 46, 31, 135, 195, 225, 112, 48, 16, 0], "words": [480, 3616]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 3458, "defect": 85, "intersection_size": 174, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 18, "walk12": {"differentiating": [3, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 4, 138, 197, 226, 113, 48, 16, 0], "words": [656, 3600]}, "walk8": {"differentiating": [0, 2, 3], "labels": [[0, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 40, 148, 66, 33, 16, 0], "words": [64, 144]}}
{"base": 3458, "defect": 85, "intersection_size": 168, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 19, "walk12": {"differentiating": [3, 5, 6, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 93, 38, 27, 13, 6, 11, 5, 2, 1], "words": [1745, 80]}, "walk8": {"differentiating": [1, 2, 4], "labels": [[1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 23, 11, 5, 2, 1], "words": [113, 16]}}
{"base": 3458, "defect": 85, "intersection_size": 154, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 20, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0, 0, 0, 0, 0], "words": [208, 192]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 3458, "defect": 85, "intersection_size": 128, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 21, "walk12": {"differentiating": [3, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 4, 138, 77, 166, 83, 33, 16, 0], "words": [1680, 2576]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [0, 0], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 145, 64, 32, 16, 0], "words": [16, 144]}}
{"base": 3458, "defect": 255, "intersection_size": 164, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 22, "walk12": {"differentiating": [3, 4, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 1], [1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 162, 89, 172, 94, 167, 83, 33, 16, 0], "words": [1824, 2720]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 3458, "defect": 255, "intersection_size": 164, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 23, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3458, "defect": 85, "intersection_size": 88, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 5, "t": 24, "walk12": {"differentiating": [1, 5, 6, 7, 8, 10], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 138, 77, 174, 223, 103, 59, 29, 134, 75, 37, 26, 5], "words": [1781, 2256]}, "walk8": {"differentiating": [0, 3, 4, 6], "labels": [[1, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0]], "vertices": [5, 10, 141, 206, 111, 63, 23, 11, 5], "words": [245, 96]}}
{"base": 3458, "defect": 85, "intersection_size": 92, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 25, "walk12": {"differentiating": [2, 4, 6, 7], "labels": [[1, 1], [0, 0], [0, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 217, 108, 190, 95, 167, 83, 33, 16, 0], "words": [1936, 2768]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 149, 66, 33, 16, 0], "words": [80, 144]}}
{"base": 3458, "defect": 255, "intersection_size": 191, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 26, "walk12": {"differentiating": [1, 2, 4, 6, 7], "labels": [[0, 0], [0, 1], [1, 0], [0, 0], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 72, 36, 146, 201, 108, 182, 83, 33, 16, 0], "words": [1600, 2848]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 183, 83, 33, 16, 0], "words": [112, 176]}}
{"base": 3458, "defect": 255, "intersection_size": 191, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 1, "t": 27, "walk12": {"differentiating": [8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 153, 204, 102, 51, 25, 4, 2, 1], "words": [817, 816]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 25, 4, 2, 1], "words": [49, 48]}}
{"base": 3458, "defect": 255, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 3, "t": 28, "walk12": {"differentiating": [0, 8, 9], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 100, 186, 85, 34, 153, 204, 110, 63, 23, 3], "words": [3235, 3248]}, "walk8": {"differentiating": [0, 4, 5], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 100, 186, 93, 46, 23, 3], "words": [163, 176]}}
{"base": 3458, "defect": 255, "intersection_size": 188, "l": [1, 0, 0, 0], "owner": "C", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 29, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 42, 157, 198, 107, 181, 82, 33, 16, 0], "words": [1440, 2848]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 98, 177, 80, 32, 16, 0], "words": [16, 176]}}
{"base": 3458, "defect": 85, "intersection_size": 172, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 30, "walk12": {"differentiating": [0, 2, 5, 6, 7], "labels": [[0, 1], [0, 0], [1, 0], [0, 0], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 64, 40, 20, 138, 197, 106, 181, 82, 33, 16, 0], "words": [1344, 2832]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 132, 66, 33, 16, 0], "words": [64, 128]}}
{"base": 3458, "defect": 85, "intersection_size": 174, "l": [1, 0, 0, 0], "owner": "B-q2", "position": 20, "q_index": 2, "signature": 962, "start": 0, "t": 31, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 3482, "defect": 85, "intersection_size": 78, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 2, "t": 0, "walk12": {"differentiating": [5, 6, 7, 9], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 170, 85, 170, 213, 226, 241, 112, 56, 20, 2], "words": [338, 3920]}, "walk8": {"differentiating": [2, 3, 5], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 162, 209, 96, 56, 20, 2], "words": [18, 208]}}
{"base": 3482, "defect": 85, "intersection_size": 100, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 3, "t": 1, "walk12": {"differentiating": [1, 2, 4, 6, 8, 9], "labels": [[1, 1], [1, 0], [0, 1], [1, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 76, 166, 219, 109, 190, 95, 39, 27, 13, 6, 3], "words": [1971, 720]}, "walk8": {"differentiating": [1, 2, 4, 5], "labels": [[1, 1], [1, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 76, 46, 23, 11, 13, 6, 3], "words": [115, 16]}}
{"base": 3482, "defect": 255, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 2, "walk12": {"differentiating": [2, 3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 113, 56, 148, 194, 97, 48, 16, 0], "words": [560, 3312]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 3482, "defect": 255, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 1, "t": 3, "walk12": {"differentiating": [8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 170, 85, 170, 85, 42, 21, 2, 1], "words": [1361, 1360]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 42, 21, 2, 1], "words": [81, 80]}}
{"base": 3482, "defect": 255, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 3, "t": 4, "walk12": {"differentiating": [0, 1, 3, 4, 8, 9], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 72, 172, 94, 47, 159, 207, 103, 59, 29, 6, 3], "words": [2019, 1616]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 96, 48, 24, 12, 6, 3], "words": [3, 48]}}
{"base": 3482, "defect": 255, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 2, "t": 5, "walk12": {"differentiating": [7, 9], "labels": [[0, 0], [0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 1, 0, 136, 68, 170, 85, 170, 93, 38, 27, 5, 2], "words": [3394, 1344]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 4, 10, 13, 6, 11, 5, 2], "words": [210, 0]}}
{"base": 3482, "defect": 85, "intersection_size": 162, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 6, "walk12": {"differentiating": [2, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [1, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 206, 231, 123, 181, 82, 33, 16, 0], "words": [1488, 2960]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 162, 81, 32, 16, 0], "words": [32, 160]}}
{"base": 3482, "defect": 85, "intersection_size": 152, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 1, "t": 7, "walk12": {"differentiating": [0, 1, 7, 8], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 48, 152, 68, 34, 25, 12, 6, 3, 1], "words": [2305, 304]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 25, 12, 6, 3, 1], "words": [145, 16]}}
{"base": 3482, "defect": 255, "intersection_size": 106, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 2, "t": 8, "walk12": {"differentiating": [1, 2, 4, 7, 9], "labels": [[1, 1], [1, 0], [1, 0], [0, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 46, 23, 131, 65, 32, 24, 4, 10, 5, 2], "words": [2162, 272]}, "walk8": {"differentiating": [3, 5], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 68, 34, 25, 4, 10, 5, 2], "words": [146, 16]}}
{"base": 3482, "defect": 255, "intersection_size": 106, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 9, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 55, 27, 13, 134, 195, 97, 48, 16, 0], "words": [880, 3120]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 115, 49, 16, 0], "words": [96, 224]}}
{"base": 3482, "defect": 85, "intersection_size": 136, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 10, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 25, 4, 10, 133, 194, 97, 48, 16, 0], "words": [656, 3088]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 3482, "defect": 85, "intersection_size": 182, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 1, "t": 11, "walk12": {"differentiating": [0, 1, 6, 8], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 192, 96, 48, 152, 68, 42, 21, 10, 5, 2, 1], "words": [1281, 304]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 3482, "defect": 85, "intersection_size": 110, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 3, "t": 12, "walk12": {"differentiating": [0, 2, 3, 7, 8, 9], "labels": [[0, 1], [0, 0], [0, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 64, 160, 88, 172, 222, 103, 59, 29, 14, 7, 3], "words": [2947, 848]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 96, 48, 24, 12, 6, 3], "words": [3, 48]}}
{"base": 3482, "defect": 85, "intersection_size": 128, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 1, "t": 13, "walk12": {"differentiating": [3, 4, 7, 8], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 93, 166, 83, 169, 212, 106, 53, 18, 1], "words": [1233, 3408]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 53, 18, 1], "words": [81, 208]}}
{"base": 3482, "defect": 255, "intersection_size": 174, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 14, "walk12": {"differentiating": [1, 2, 4, 6, 7], "labels": [[1, 1], [1, 0], [0, 1], [0, 0], [0, 1], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 83, 161, 216, 108, 182, 83, 33, 16, 0], "words": [1584, 2896]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 3482, "defect": 255, "intersection_size": 174, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 15, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3482, "defect": 255, "intersection_size": 150, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 16, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 128]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 6, 139, 69, 34, 17, 0], "words": [176, 128]}}
{"base": 3482, "defect": 255, "intersection_size": 150, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 17, "walk12": {"differentiating": [1, 3, 4, 5, 6, 7], "labels": [[1, 1], [0, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 234, 125, 62, 31, 135, 195, 97, 48, 16, 0], "words": [976, 3184]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 166, 83, 33, 16, 0], "words": [96, 160]}}
{"base": 3482, "defect": 85, "intersection_size": 182, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 18, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 238, 255, 127, 63, 151, 195, 97, 48, 16, 0], "words": [1008, 3312]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 3482, "defect": 85, "intersection_size": 166, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 19, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 3482, "defect": 85, "intersection_size": 176, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 20, "walk12": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0, 0, 0, 0, 0], "words": [224, 176]}, "walk8": {"differentiating": [0, 2], "labels": [[0, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 200, 108, 190, 87, 35, 17, 0], "words": [224, 176]}}
{"base": 3482, "defect": 85, "intersection_size": 178, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 21, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 59, 149, 74, 165, 82, 33, 16, 0], "words": [1376, 2656]}, "walk8": {"differentiating": [3], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 32, 16, 0], "words": [48, 176]}}
{"base": 3482, "defect": 255, "intersection_size": 152, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 22, "walk12": {"differentiating": [3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 8, 12, 134, 75, 165, 82, 33, 16, 0], "words": [1408, 2560]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 104, 180, 82, 33, 16, 0], "words": [64, 176]}}
{"base": 3482, "defect": 255, "intersection_size": 152, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 23, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 3482, "defect": 85, "intersection_size": 96, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 2, "t": 24, "walk12": {"differentiating": [0, 1, 3, 5, 7, 9], "labels": [[1, 0], [0, 1], [0, 0], [0, 1], [1, 1], [0, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 132, 66, 161, 216, 228, 250, 125, 54, 27, 5, 2], "words": [3346, 1952]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 172, 94, 39, 27, 5, 2], "words": [226, 80]}}
{"base": 3482, "defect": 85, "intersection_size": 92, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 25, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 179, 81, 40, 148, 194, 97, 48, 16, 0], "words": [560, 3248]}, "walk8": {"differentiating": [2, 3], "labels": [[0, 0], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 196, 226, 113, 48, 16, 0], "words": [32, 224]}}
{"base": 3482, "defect": 255, "intersection_size": 191, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 26, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 12, 134, 75, 165, 210, 97, 48, 16, 0], "words": [704, 3328]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 134, 195, 97, 48, 16, 0], "words": [48, 192]}}
{"base": 3482, "defect": 255, "intersection_size": 191, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 1, "t": 27, "walk12": {"differentiating": [3, 4, 6, 8], "labels": [[1, 1], [0, 0], [1, 1], [0, 1], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 213, 106, 189, 94, 39, 27, 5, 2, 1], "words": [1873, 720]}, "walk8": {"differentiating": [2, 4], "labels": [[1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 42, 21, 10, 5, 2, 1], "words": [81, 16]}}
{"base": 3482, "defect": 255, "intersection_size": 179, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 28, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0, 0, 0, 0, 0], "words": [112, 96]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 206, 103, 51, 17, 0, 0], "words": [112, 96]}}
{"base": 3482, "defect": 255, "intersection_size": 179, "l": [1, 0, 1, 1], "owner": "C", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 29, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 238, 127, 63, 31, 135, 67, 33, 16, 0], "words": [2016, 2272]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 151, 67, 33, 16, 0], "words": [112, 144]}}
{"base": 3482, "defect": 85, "intersection_size": 172, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 30, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [0, 0], [0, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 0, 0, 8, 12, 14, 135, 67, 33, 16, 0], "words": [1792, 2048]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [1, 0], [1, 0], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 14, 135, 67, 33, 16, 0], "words": [112, 128]}}
{"base": 3482, "defect": 85, "intersection_size": 160, "l": [1, 0, 1, 1], "owner": "B-q2", "position": 21, "q_index": 2, "signature": 986, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 3478, "defect": 85, "intersection_size": 78, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 3, "t": 0, "walk12": {"differentiating": [5, 7, 8, 9], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 68, 34, 153, 204, 110, 55, 27, 13, 14, 7, 3], "words": [2963, 400]}, "walk8": {"differentiating": [2, 4, 5], "labels": [[1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 204, 110, 55, 27, 13, 6, 3], "words": [115, 48]}}
{"base": 3478, "defect": 85, "intersection_size": 132, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 2, "t": 1, "walk12": {"differentiating": [0, 1, 2, 5, 6, 7, 9], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 3, 129, 192, 224, 112, 56, 20, 2], "words": [98, 3600]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 3, 9, 4, 2], "words": [98, 16]}}
{"base": 3478, "defect": 255, "intersection_size": 131, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 2, "walk12": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0, 0, 0, 0, 0], "words": [240, 176]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 191, 87, 35, 17, 0], "words": [240, 176]}}
{"base": 3478, "defect": 255, "intersection_size": 131, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 4, "t": 3, "walk12": {"differentiating": [2, 5, 7, 10], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [1, 1], [0, 1], [0, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 205, 230, 115, 185, 212, 98, 177, 80, 32, 24, 4], "words": [308, 2928]}, "walk8": {"differentiating": [6], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 205, 238, 255, 119, 51, 25, 4], "words": [244, 240]}}
{"base": 3478, "defect": 255, "intersection_size": 121, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 2, "t": 4, "walk12": {"differentiating": [6, 9], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 51, 153, 204, 230, 115, 49, 24, 4, 2], "words": [818, 1840]}, "walk8": {"differentiating": [2, 5], "labels": [[1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 230, 115, 49, 24, 4, 2], "words": [50, 112]}}
{"base": 3478, "defect": 255, "intersection_size": 121, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 2, "t": 5, "walk12": {"differentiating": [0, 1, 2, 4, 7, 9], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [1, 0], [1, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 11, 141, 206, 231, 115, 57, 20, 2], "words": [1890, 3600]}, "walk8": {"differentiating": [0, 1, 2, 5], "labels": [[0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 72, 44, 22, 3, 9, 4, 2], "words": [98, 16]}}
{"base": 3478, "defect": 85, "intersection_size": 196, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 6, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[1, 1], [1, 1], [1, 0], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 110, 55, 147, 73, 164, 210, 97, 48, 16, 0], "words": [624, 3376]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [1, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 230, 115, 49, 16, 0], "words": [96, 224]}}
{"base": 3478, "defect": 85, "intersection_size": 136, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 1, "t": 7, "walk12": {"differentiating": [8], "labels": [[1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 85, 170, 85, 170, 221, 110, 55, 19, 1], "words": [3409, 3408]}, "walk8": {"differentiating": [4], "labels": [[1, 1], [0, 0], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 170, 221, 110, 55, 19, 1], "words": [209, 208]}}
{"base": 3478, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 3, "t": 8, "walk12": {"differentiating": [0, 4, 8, 9], "labels": [[0, 1], [1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 100, 186, 93, 38, 155, 69, 42, 29, 6, 3], "words": [1443, 1200]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [1, 0], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 72, 172, 86, 43, 29, 6, 3], "words": [99, 80]}}
{"base": 3478, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 9, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3478, "defect": 85, "intersection_size": 156, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 10, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 3478, "defect": 85, "intersection_size": 176, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 1, "t": 11, "walk12": {"differentiating": [2, 3, 6, 7, 8], "labels": [[1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [1, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 123, 53, 154, 197, 226, 121, 52, 18, 1], "words": [689, 3696]}, "walk8": {"differentiating": [2, 3, 4], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 230, 243, 121, 52, 18, 1], "words": [49, 240]}}
{"base": 3478, "defect": 85, "intersection_size": 108, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 12, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0, 0, 0, 0, 0], "words": [240, 144]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 46, 159, 71, 35, 17, 0], "words": [240, 144]}}
{"base": 3478, "defect": 85, "intersection_size": 158, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 13, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 170, 93, 38, 27, 133, 194, 97, 48, 16, 0], "words": [720, 3152]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [0, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 162, 209, 96, 48, 16, 0], "words": [16, 208]}}
{"base": 3478, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 14, "walk12": {"differentiating": [5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 17, 136, 76, 166, 211, 97, 48, 16, 0], "words": [784, 3344]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 211, 97, 48, 16, 0], "words": [48, 208]}}
{"base": 3478, "defect": 255, "intersection_size": 188, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 15, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3478, "defect": 255, "intersection_size": 167, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 3, "t": 16, "walk12": {"differentiating": [0, 2, 5, 7, 8, 9], "labels": [[0, 1], [0, 0], [0, 1], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 64, 160, 216, 236, 126, 55, 27, 13, 14, 7, 3], "words": [2947, 464]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[1, 0], [0, 1], [1, 1], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 9, 132, 202, 101, 58, 29, 6, 3], "words": [83, 96]}}
{"base": 3478, "defect": 255, "intersection_size": 167, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 2, "t": 17, "walk12": {"differentiating": [0, 2, 3, 4, 5, 6, 7, 9], "labels": [[1, 0], [1, 1], [1, 0], [1, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 78, 47, 31, 135, 195, 225, 112, 56, 20, 2], "words": [498, 3616]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 113, 56, 20, 2], "words": [34, 240]}}
{"base": 3478, "defect": 85, "intersection_size": 172, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 18, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3478, "defect": 85, "intersection_size": 178, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 1, "t": 19, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 153, 204, 238, 247, 123, 53, 18, 1], "words": [1841, 3888]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 247, 123, 53, 18, 1], "words": [113, 240]}}
{"base": 3478, "defect": 85, "intersection_size": 124, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 20, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3478, "defect": 85, "intersection_size": 174, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 21, "walk12": {"differentiating": [3, 5, 6, 7], "labels": [[1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 102, 59, 21, 10, 133, 194, 97, 48, 16, 0], "words": [688, 3120]}, "walk8": {"differentiating": [1, 2, 3], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 166, 211, 97, 48, 16, 0], "words": [48, 208]}}
{"base": 3478, "defect": 255, "intersection_size": 168, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 22, "walk12": {"differentiating": [0, 1, 2, 5, 6, 7], "labels": [[0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 112, 48, 24, 132, 194, 97, 48, 16, 0], "words": [512, 3184]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 3478, "defect": 255, "intersection_size": 168, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 23, "walk12": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0, 0, 0, 0, 0], "words": [208, 176]}, "walk8": {"differentiating": [1, 2], "labels": [[1, 1], [0, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 196, 106, 189, 86, 35, 17, 0], "words": [208, 176]}}
{"base": 3478, "defect": 85, "intersection_size": 122, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 3, "t": 24, "walk12": {"differentiating": [1, 2, 3, 6, 8, 9], "labels": [[1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 196, 106, 61, 22, 139, 77, 38, 27, 13, 6, 3], "words": [1747, 560]}, "walk8": {"differentiating": [0, 2, 4, 5], "labels": [[0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 64, 40, 20, 10, 13, 6, 3], "words": [67, 16]}}
{"base": 3478, "defect": 85, "intersection_size": 92, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 2, "t": 25, "walk12": {"differentiating": [0, 5, 7, 9], "labels": [[0, 1], [1, 1], [0, 0], [0, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 100, 50, 153, 196, 234, 245, 114, 57, 20, 2], "words": [1314, 3888]}, "walk8": {"differentiating": [0, 5], "labels": [[1, 0], [1, 1], [0, 0], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 140, 70, 171, 85, 42, 21, 2], "words": [178, 160]}}
{"base": 3478, "defect": 255, "intersection_size": 141, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 26, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3478, "defect": 255, "intersection_size": 141, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 1, "t": 27, "walk12": {"differentiating": [1, 2, 3, 4, 5, 6, 7, 8], "labels": [[1, 1], [0, 1], [0, 1], [1, 0], [0, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 226, 121, 180, 90, 45, 150, 75, 37, 18, 1], "words": [1681, 2416]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 46, 151, 75, 37, 18, 1], "words": [113, 144]}}
{"base": 3478, "defect": 255, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 28, "walk12": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0, 0, 0, 0, 0], "words": [48, 32]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 140, 70, 35, 17, 0, 0, 0], "words": [48, 32]}}
{"base": 3478, "defect": 255, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "C", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 29, "walk12": {"differentiating": [2, 5, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 1], [1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 174, 223, 111, 191, 215, 99, 49, 16, 0], "words": [2016, 3488]}, "walk8": {"differentiating": [1, 3], "labels": [[1, 1], [1, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 215, 99, 49, 16, 0], "words": [112, 208]}}
{"base": 3478, "defect": 85, "intersection_size": 152, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 30, "walk12": {"differentiating": [5, 6, 7], "labels": [[0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 204, 102, 51, 25, 132, 194, 97, 48, 16, 0], "words": [608, 3168]}, "walk8": {"differentiating": [1, 3], "labels": [[0, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 128, 200, 228, 114, 49, 16, 0], "words": [64, 224]}}
{"base": 3478, "defect": 85, "intersection_size": 184, "l": [1, 1, 0, 1], "owner": "B-q2", "position": 22, "q_index": 2, "signature": 982, "start": 0, "t": 31, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0, 0, 0, 0, 0], "words": [240, 208]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 223, 103, 51, 17, 0], "words": [240, 208]}}
{"base": 3470, "defect": 85, "intersection_size": 78, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 0, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 3470, "defect": 85, "intersection_size": 160, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 2, "t": 1, "walk12": {"differentiating": [0, 2, 3, 4, 5, 7, 9], "labels": [[0, 1], [1, 1], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 242, 121, 180, 82, 41, 20, 10, 5, 2], "words": [2338, 752]}, "walk8": {"differentiating": [0, 2, 3, 5], "labels": [[0, 1], [1, 1], [0, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 129, 200, 228, 122, 53, 26, 5, 2], "words": [162, 112]}}
{"base": 3470, "defect": 255, "intersection_size": 143, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 2, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 80]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 174, 87, 35, 17, 0, 0], "words": [112, 80]}}
{"base": 3470, "defect": 255, "intersection_size": 143, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 3, "walk12": {"differentiating": [5, 7, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [1, 0], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 17, 8, 140, 78, 47, 23, 3, 1], "words": [3633, 1072]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[0, 1], [1, 1], [0, 1], [1, 0], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 228, 122, 61, 22, 3, 1], "words": [161, 112]}}
{"base": 3470, "defect": 255, "intersection_size": 114, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 2, "t": 4, "walk12": {"differentiating": [5, 9], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 204, 102, 51, 153, 76, 174, 223, 103, 59, 21, 2], "words": [3890, 3376]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 223, 103, 59, 21, 2], "words": [242, 208]}}
{"base": 3470, "defect": 255, "intersection_size": 114, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 2, "t": 5, "walk12": {"differentiating": [1, 3, 7, 9], "labels": [[1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 38, 27, 5, 2, 137, 76, 38, 27, 5, 2], "words": [3250, 1040]}, "walk8": {"differentiating": [1, 5], "labels": [[1, 1], [1, 0], [1, 1], [1, 1], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 137, 76, 174, 223, 103, 59, 21, 2], "words": [242, 208]}}
{"base": 3470, "defect": 85, "intersection_size": 160, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 6, "walk12": {"differentiating": [3, 4, 5, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 162, 89, 164, 218, 229, 114, 49, 16, 0], "words": [1312, 3744]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 3470, "defect": 85, "intersection_size": 198, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 7, "walk12": {"differentiating": [4, 6, 7, 8], "labels": [[1, 1], [0, 0], [0, 0], [0, 0], [0, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 68, 34, 17, 128, 200, 108, 182, 91, 37, 18, 1], "words": [1553, 2832]}, "walk8": {"differentiating": [0, 2, 3, 4], "labels": [[0, 1], [1, 1], [1, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 108, 182, 91, 37, 18, 1], "words": [97, 176]}}
{"base": 3470, "defect": 255, "intersection_size": 174, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 8, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0, 0, 0, 0, 0], "words": [208, 192]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 205, 102, 51, 17, 0], "words": [208, 192]}}
{"base": 3470, "defect": 255, "intersection_size": 174, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 4, "t": 9, "walk12": {"differentiating": [2, 3, 4, 5, 6, 7, 10], "labels": [[1, 1], [0, 0], [0, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 69, 162, 89, 164, 210, 105, 180, 82, 33, 24, 4], "words": [1172, 2896]}, "walk8": {"differentiating": [2, 3, 6], "labels": [[1, 1], [0, 0], [1, 0], [0, 1], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 69, 42, 149, 66, 33, 24, 4], "words": [84, 144]}}
{"base": 3470, "defect": 85, "intersection_size": 180, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 10, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 3470, "defect": 85, "intersection_size": 158, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 11, "walk12": {"differentiating": [7, 8], "labels": [[1, 1], [1, 1], [0, 0], [0, 0], [1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 51, 153, 204, 102, 179, 89, 36, 18, 1], "words": [817, 2864]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 89, 36, 18, 1], "words": [49, 176]}}
{"base": 3470, "defect": 85, "intersection_size": 168, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 12, "walk12": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0, 0, 0, 0, 0], "words": [112, 64]}, "walk8": {"differentiating": [0, 1], "labels": [[1, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 12, 142, 71, 35, 17, 0, 0], "words": [112, 64]}}
{"base": 3470, "defect": 85, "intersection_size": 112, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 13, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[0, 0], [1, 1], [0, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 68, 34, 25, 132, 194, 225, 112, 48, 16, 0], "words": [288, 3616]}, "walk8": {"differentiating": [2, 3], "labels": [[1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 204, 230, 243, 113, 48, 16, 0], "words": [48, 240]}}
{"base": 3470, "defect": 255, "intersection_size": 186, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 14, "walk12": {"differentiating": [2, 3, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [1, 0], [1, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 12, 142, 199, 227, 241, 112, 48, 16, 0], "words": [448, 3840]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[0, 1], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 128, 192, 224, 240, 112, 48, 16, 0], "words": [0, 240]}}
{"base": 3470, "defect": 255, "intersection_size": 186, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 15, "walk12": {"differentiating": [4, 5, 7, 8], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [0, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 255, 247, 243, 113, 176, 88, 36, 18, 1], "words": [241, 3056]}, "walk8": {"differentiating": [0, 4], "labels": [[0, 1], [1, 1], [1, 1], [1, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 200, 236, 254, 127, 55, 19, 1], "words": [225, 240]}}
{"base": 3470, "defect": 255, "intersection_size": 173, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 3, "t": 16, "walk12": {"differentiating": [0, 1, 2, 3, 4, 5, 8, 9], "labels": [[0, 1], [0, 1], [0, 1], [1, 0], [1, 0], [1, 0], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 224, 120, 60, 30, 143, 207, 111, 63, 23, 3], "words": [3971, 3184]}, "walk8": {"differentiating": [0, 1, 4, 5], "labels": [[0, 1], [0, 1], [1, 1], [1, 1], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 192, 232, 252, 126, 63, 23, 3], "words": [195, 240]}}
{"base": 3470, "defect": 255, "intersection_size": 173, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 2, "t": 17, "walk12": {"differentiating": [0, 1, 3, 4, 7, 9], "labels": [[1, 0], [1, 0], [1, 1], [0, 1], [1, 0], [1, 1], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 142, 199, 107, 189, 222, 111, 55, 27, 5, 2], "words": [3954, 1728]}, "walk8": {"differentiating": [0, 1, 3, 5], "labels": [[1, 0], [1, 0], [1, 1], [1, 0], [0, 0], [1, 0], [0, 0], [0, 0]], "vertices": [2, 9, 12, 142, 79, 39, 27, 5, 2], "words": [242, 64]}}
{"base": 3470, "defect": 85, "intersection_size": 166, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 18, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3470, "defect": 85, "intersection_size": 188, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 19, "walk12": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0, 0, 0, 0, 0], "words": [176, 144]}, "walk8": {"differentiating": [1], "labels": [[1, 1], [1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 76, 38, 155, 69, 34, 17, 0], "words": [176, 144]}}
{"base": 3470, "defect": 85, "intersection_size": 108, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 20, "walk12": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 144]}, "walk8": {"differentiating": [2], "labels": [[1, 1], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 42, 157, 70, 35, 17, 0], "words": [208, 144]}}
{"base": 3470, "defect": 85, "intersection_size": 148, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 21, "walk12": {"differentiating": [2, 3, 5, 7], "labels": [[0, 0], [1, 1], [1, 0], [1, 0], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 136, 76, 46, 159, 199, 235, 245, 114, 49, 16, 0], "words": [1504, 3872]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 3470, "defect": 255, "intersection_size": 186, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 22, "walk12": {"differentiating": [5, 7], "labels": [[0, 0], [0, 0], [1, 1], [1, 1], [1, 1], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 204, 238, 247, 251, 245, 114, 49, 16, 0], "words": [1472, 4032]}, "walk8": {"differentiating": [0, 1, 3], "labels": [[1, 0], [0, 1], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 202, 229, 114, 49, 16, 0], "words": [80, 224]}}
{"base": 3470, "defect": 255, "intersection_size": 186, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 23, "walk12": {"differentiating": [0, 2, 7, 8], "labels": [[0, 1], [0, 0], [0, 1], [1, 1], [1, 1], [1, 1], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 128, 64, 160, 216, 236, 254, 255, 247, 123, 53, 18, 1], "words": [1921, 4048]}, "walk8": {"differentiating": [3, 4], "labels": [[1, 1], [1, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 102, 179, 89, 36, 18, 1], "words": [49, 176]}}
{"base": 3470, "defect": 85, "intersection_size": 114, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 3, "t": 24, "walk12": {"differentiating": [0, 2, 3, 4, 5, 7, 8, 9], "labels": [[0, 1], [1, 1], [1, 0], [1, 0], [0, 1], [1, 0], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 129, 200, 108, 62, 151, 75, 37, 26, 13, 14, 7, 3], "words": [2787, 304]}, "walk8": {"differentiating": [1, 3, 4, 5], "labels": [[1, 1], [0, 1], [0, 0], [1, 0], [1, 0], [1, 0], [0, 0], [0, 0]], "vertices": [3, 137, 196, 98, 57, 28, 14, 7, 3], "words": [147, 48]}}
{"base": 3470, "defect": 85, "intersection_size": 92, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 4, "t": 25, "walk12": {"differentiating": [1, 3, 4, 5, 7, 10], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [0, 1], [0, 1], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 197, 98, 177, 208, 224, 248, 124, 54, 19, 9, 4], "words": [3092, 1968]}, "walk8": {"differentiating": [3, 6], "labels": [[1, 1], [0, 0], [1, 1], [1, 0], [0, 0], [0, 0], [1, 0], [0, 0]], "vertices": [4, 138, 69, 170, 93, 38, 19, 9, 4], "words": [212, 80]}}
{"base": 3470, "defect": 255, "intersection_size": 145, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 26, "walk12": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0, 0, 0, 0, 0], "words": [80, 64]}, "walk8": {"differentiating": [0], "labels": [[1, 0], [0, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 138, 69, 34, 17, 0, 0], "words": [80, 64]}}
{"base": 3470, "defect": 255, "intersection_size": 145, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 27, "walk12": {"differentiating": [1, 3, 4, 5, 7, 8], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [1, 0], [1, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 98, 177, 88, 44, 158, 199, 107, 53, 18, 1], "words": [1809, 3248]}, "walk8": {"differentiating": [1, 3, 4], "labels": [[1, 1], [0, 1], [0, 0], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 196, 98, 177, 88, 36, 18, 1], "words": [17, 176]}}
{"base": 3470, "defect": 255, "intersection_size": 144, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 28, "walk12": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0, 0, 0, 0, 0], "words": [208, 128]}, "walk8": {"differentiating": [0, 2], "labels": [[1, 0], [0, 0], [1, 0], [1, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 4, 10, 141, 70, 35, 17, 0], "words": [208, 128]}}
{"base": 3470, "defect": 255, "intersection_size": 144, "l": [1, 1, 1, 0], "owner": "C", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 29, "walk12": {"differentiating": [4, 5, 6, 7], "labels": [[1, 1], [0, 0], [0, 0], [1, 1], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 136, 68, 34, 153, 76, 166, 211, 225, 112, 48, 16, 0], "words": [400, 3728]}, "walk8": {"differentiating": [3], "labels": [[0, 0], [0, 0], [1, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 136, 196, 98, 49, 16, 0], "words": [64, 192]}}
{"base": 3470, "defect": 85, "intersection_size": 182, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 0, "t": 30, "walk12": {"differentiating": [2, 4, 5, 6, 7], "labels": [[0, 0], [0, 0], [1, 0], [0, 0], [1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 0, 0, 8, 4, 10, 133, 194, 225, 112, 48, 16, 0], "words": [320, 3584]}, "walk8": {"differentiating": [0, 1, 2, 3], "labels": [[1, 0], [0, 1], [0, 1], [0, 1], [0, 0], [0, 0], [0, 0], [0, 0]], "vertices": [0, 8, 132, 194, 225, 112, 48, 16, 0], "words": [16, 224]}}
{"base": 3470, "defect": 85, "intersection_size": 146, "l": [1, 1, 1, 0], "owner": "B-q2", "position": 23, "q_index": 2, "signature": 974, "start": 1, "t": 31, "walk12": {"differentiating": [5, 6, 7, 8], "labels": [[1, 1], [1, 1], [1, 1], [1, 1], [0, 0], [1, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 204, 238, 255, 119, 59, 149, 194, 105, 52, 18, 1], "words": [753, 3312]}, "walk8": {"differentiating": [1, 2, 3, 4], "labels": [[1, 1], [1, 0], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [0, 0]], "vertices": [1, 136, 76, 166, 211, 105, 52, 18, 1], "words": [49, 208]}}


==> anc/results/q12jc_joinability.json <==
{"_meta": {"certificate_archive": "results/q12jc_common_base.jsonl", "correspondence": "a collision pair on the ring of n is a closed walk of length n in the 256-vertex pair graph; a differentiating edge is a position where the two configurations differ", "generator_version": "q12jc-join-2.12", "predecessor_artifacts": ["results/q12jr_hyperplane_lemmas.json", "results/q12i_joinability.json"], "scope": "the Q != 0 layer for every 4 | n, n >= 8: common bases on the pair graph, the certificate archive exhibiting them, and the compression attempt", "semigroup": "8a + 12b = 4(2a + 3b) reaches every 4k with k >= 2, so one common base vertex per lift gives all lengths; a lemma, not a horizon", "status": "all-4k for the layer is PROVED BY FINITE CERTIFICATES; the symbolic compression is reported exactly as it comes out"}}
{"exit_code": 0, "kind": "census", "payload": {"audit_preprobe": {"claimed_max": 224, "claimed_min": 78, "claimed_nonempty": 768}, "definition": "B_n(f) is the set of pair-graph vertices on a closed differentiating walk of length n; I(f) is their intersection", "empty_intersections": 0, "largest_intersection": 224, "lifts": 768, "median_intersection": 162.0, "nonempty_intersections": 768, "obligations_failed": 0, "per_owner": {"A-q0-p0": {"lifts": 64, "max": 198, "min": 80}, "A-q0-p1": {"lifts": 64, "max": 181, "min": 80}, "B-q0-p0": {"lifts": 64, "max": 224, "min": 144}, "B-q0-p1": {"lifts": 64, "max": 202, "min": 92}, "B-q1": {"lifts": 128, "max": 198, "min": 78}, "B-q2": {"lifts": 128, "max": 198, "min": 78}, "C": {"lifts": 256, "max": 202, "min": 106}}, "per_q": {"0": {"lifts": 256, "max": 224, "min": 80}, "1": {"lifts": 256, "max": 202, "min": 78}, "2": {"lifts": 256, "max": 202, "min": 78}}, "preprobe_agrees": true, "problems": [], "quartiles": [136, 162, 179], "smallest_intersection": 78, "what": "B_8, B_12 and I = B_8 intersect B_12 for every representative lift"}}
{"exit_code": 0, "kind": "witnesses", "payload": {"audit_preprobe": {"defect_preserving": 184, "extendable": 436, "none": 332}, "construction": "the 12-bit pair is `x | u << 8` against `x + d | v << 8`; cells 2..5 of the extended pair still read their ring-8 windows, so this is 2.9's +4", "extendable_by_some_four_bits": 436, "lifts": 768, "obligations_failed": 0, "per_owner": {"A-q0-p0": {"defect_preserving": 34, "extendable": 50, "lifts": 64, "none": 14}, "A-q0-p1": {"defect_preserving": 24, "extendable": 49, "lifts": 64, "none": 15}, "B-q0-p0": {"defect_preserving": 34, "extendable": 50, "lifts": 64, "none": 14}, "B-q0-p1": {"defect_preserving": 4, "extendable": 31, "lifts": 64, "none": 33}, "B-q1": {"defect_preserving": 16, "extendable": 74, "lifts": 128, "none": 54}, "B-q2": {"defect_preserving": 16, "extendable": 82, "lifts": 128, "none": 46}, "C": {"defect_preserving": 56, "extendable": 100, "lifts": 256, "none": 156}}, "preprobe_agrees": true, "problems": [], "reading": "a ring-8 witness chosen to be readable is not a joinability witness; the ring-8 theorem is untouched by this, and so is the all-4k route, which needs some witness and not this one", "what": "the +4 extensibility of the backgrounds 2.11 proves ring 8 with", "with_a_defect_preserving_closure_u_equals_v": 184, "with_no_four_bit_closure": 332}}
{"exit_code": 0, "kind": "structure", "payload": {"distinct_lightest_per_owner": {"A-q0-p0": 6, "A-q0-p1": 7, "B-q0-p0": 5, "B-q0-p1": 7, "B-q1": 7, "B-q2": 6, "C": 9}, "distinct_smallest_per_owner": {"A-q0-p0": 6, "A-q0-p1": 6, "B-q0-p0": 6, "B-q0-p1": 6, "B-q1": 6, "B-q2": 6, "C": 8}, "distinct_smallest_vertices_overall": 8, "lifts": 768, "lightest_weight_distribution": {"0": 435, "1": 304, "2": 29}, "obligations_failed": 0, "problems": [], "small_vertex_set_would_suffice": {"A-q0-p0": [0, 1, 2, 4, 6, 8], "A-q0-p1": [0, 1, 2, 3, 4, 6, 8], "B-q0-p0": [0, 1, 2, 4, 8], "B-q0-p1": [0, 1, 2, 3, 4, 5, 8], "B-q1": [0, 1, 2, 3, 4, 5, 8], "B-q2": [0, 1, 2, 3, 4, 5], "C": [0, 1, 2, 3, 4, 5, 6, 8, 10]}, "smallest_is_diagonal": 435, "what": "the shape of the common base set per lift"}}
{"exit_code": 0, "kind": "baseformula", "payload": {"cells": [{"formulas": [], "name": "A-q0-p0", "per_representative_universality": [{"count": 39, "l": [0, 0, 1, 0], "position": 1, "universal_vertices": [0, 1, 6, 8, 16, 22, 24, 34, 42, 43, 52, 53]}, {"count": 24, "l": [0, 1, 1, 1], "position": 3, "universal_vertices": [9, 19, 23, 36, 38, 49, 58, 66, 70, 92, 98, 100]}, {"count": 28, "l": [1, 0, 0, 0], "position": 4, "universal_vertices": [4, 9, 21, 23, 36, 58, 64, 66, 81, 87, 92, 111]}, {"count": 24, "l": [1, 1, 0, 1], "position": 6, "universal_vertices": [6, 14, 24, 31, 43, 47, 53, 74, 77, 83, 96, 126]}], "representatives": 4, "vertices_common_to_every_point_of_every_representative": []}, {"formulas": [], "name": "A-q0-p1", "per_representative_universality": [{"count": 19, "l": [0, 0, 0, 1], "position": 0, "universal_vertices": [12, 18, 33, 63, 68, 71, 89, 106, 116, 139, 149, 166]}, {"count": 19, "l": [0, 1, 0, 0], "position": 2, "universal_vertices": [3, 8, 29, 46, 48, 72, 86, 101, 123, 128, 132, 154]}, {"count": 20, "l": [1, 0, 1, 1], "position": 5, "universal_vertices": [3, 24, 29, 46, 48, 72, 86, 101, 110, 123, 129, 132]}, {"count": 16, "l": [1, 1, 1, 0], "position": 7, "universal_vertices": [12, 18, 33, 63, 71, 89, 106, 116, 139, 149, 166, 184]}], "representatives": 4, "vertices_common_to_every_point_of_every_representative": []}, {"formulas": [{"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 27}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 39}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 54}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 57}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 78}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 99}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 108}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 114}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 141}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 147}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 156}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 177}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 198}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 201}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 216}, {"membership_formula": "t1 + t3", "monomials": [["t1"], ["t3"]], "vertex": 228}], "name": "B-q0-p0", "per_representative_universality": [{"count": 56, "l": [0, 0, 1, 0], "position": 1, "universal_vertices": [1, 2, 5, 10, 16, 20, 21, 27, 32, 39, 40, 42]}, {"count": 48, "l": [0, 1, 1, 1], "position": 3, "universal_vertices": [11, 13, 19, 26, 27, 38, 39, 46, 47, 49, 54, 55]}, {"count": 58, "l": [1, 0, 0, 0], "position": 4, "universal_vertices": [4, 5, 8, 10, 17, 20, 27, 34, 36, 39, 40, 54]}, {"count": 72, "l": [1, 1, 0, 1], "position": 6, "universal_vertices": [5, 7, 10, 14, 20, 25, 27, 31, 35, 39, 40, 50]}], "representatives": 4, "vertices_common_to_every_point_of_every_representative": [27, 39, 54, 57, 78, 99, 108, 114, 141, 147, 156, 177, 198, 201, 216, 228]}, {"formulas": [{"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 27}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 39}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 40}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 54}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 57}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 78}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 99}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 108}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 114}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 130}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 141}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 147}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 156}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 177}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 190}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 198}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 201}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 216}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 228}, {"membership_formula": "t2 + t4", "monomials": [["t2"], ["t4"]], "vertex": 235}], "name": "B-q0-p1", "per_representative_universality": [{"count": 28, "l": [0, 0, 0, 1], "position": 0, "universal_vertices": [2, 5, 27, 32, 39, 40, 54, 57, 78, 80, 99, 108]}, {"count": 30, "l": [0, 1, 0, 0], "position": 2, "universal_vertices": [4, 8, 10, 20, 27, 39, 40, 54, 57, 64, 65, 78]}, {"count": 30, "l": [1, 0, 1, 1], "position": 5, "universal_vertices": [5, 20, 27, 39, 40, 54, 57, 65, 78, 80, 99, 108]}, {"count": 32, "l": [1, 1, 1, 0], "position": 7, "universal_vertices": [8, 10, 20, 27, 39, 40, 54, 57, 65, 78, 95, 99]}], "representatives": 4, "vertices_common_to_every_point_of_every_representative": [27, 39, 40, 54, 57, 78, 99, 108, 114, 130, 141, 147, 156, 177, 190, 198, 201, 216, 228, 235]}, {"formulas": [], "name": "B-q1", "per_representative_universality": [{"count": 14, "l": [0, 0, 0, 1], "position": 8, "universal_vertices": [1, 16, 17, 68, 88, 119, 122, 133, 136, 167, 187, 238]}, {"count": 8, "l": [0, 0, 1, 0], "position": 9, "universal_vertices": [17, 89, 106, 119, 136, 149, 166, 238]}, {"count": 6, "l": [0, 1, 0, 0], "position": 10, "universal_vertices": [8, 51, 127, 128, 204, 247]}, {"count": 16, "l": [0, 1, 1, 1], "position": 11, "universal_vertices": [0, 11, 13, 47, 59, 76, 79, 119, 136, 176, 179, 196]}, {"count": 12, "l": [1, 0, 0, 0], "position": 12, "universal_vertices": [26, 40, 86, 94, 101, 125, 130, 154, 161, 169, 215, 229]}, {"count": 12, "l": [1, 0, 1, 1], "position": 13, "universal_vertices": [29, 39, 46, 58, 92, 114, 141, 163, 197, 209, 216, 226]}, {"count": 12, "l": [1, 1, 0, 1], "position": 14, "universal_vertices": [14, 31, 42, 69, 84, 93, 162, 171, 186, 213, 224, 241]}, {"count": 4, "l": [1, 1, 1, 0], "position": 15, "universal_vertices": [13, 47, 208, 242]}], "representatives": 8, "vertices_common_to_every_point_of_every_representative": []}, {"formulas": [], "name": "B-q2", "per_representative_universality": [{"count": 4, "l": [0, 0, 0, 1], "position": 16, "universal_vertices": [1, 16, 239, 254]}, {"count": 10, "l": [0, 0, 1, 0], "position": 17, "universal_vertices": [1, 16, 17, 51, 119, 136, 204, 238, 239, 254]}, {"count": 16, "l": [0, 1, 0, 0], "position": 18, "universal_vertices": [0, 8, 17, 26, 34, 94, 119, 127, 128, 136, 161, 221]}, {"count": 16, "l": [0, 1, 1, 1], "position": 19, "universal_vertices": [11, 13, 23, 35, 47, 50, 79, 113, 142, 176, 205, 208]}, {"count": 8, "l": [1, 0, 0, 0], "position": 20, "universal_vertices": [36, 66, 103, 118, 137, 152, 189, 219]}, {"count": 0, "l": [1, 0, 1, 1], "position": 21, "universal_vertices": []}, {"count": 0, "l": [1, 1, 0, 1], "position": 22, "universal_vertices": []}, {"count": 12, "l": [1, 1, 1, 0], "position": 23, "universal_vertices": [13, 23, 38, 47, 98, 113, 142, 157, 208, 217, 232, 242]}], "representatives": 8, "vertices_common_to_every_point_of_every_representative": []}, {"formulas": [{"membership_formula": "t1 + t2 + t3 + t4", "monomials": [["t1"], ["t2"], ["t3"], ["t4"]], "vertex": 90}, {"membership_formula": "t1 + t2 + t3 + t4", "monomials": [["t1"], ["t2"], ["t3"], ["t4"]], "vertex": 165}], "name": "C", "per_representative_universality": [{"count": 18, "l": [0, 0, 0, 1], "position": 0, "universal_vertices": [15, 30, 45, 60, 62, 75, 90, 105, 120, 135, 150, 165]}, {"count": 29, "l": [0, 0, 1, 0], "position": 1, "universal_vertices": [1, 15, 16, 30, 42, 45, 52, 53, 60, 67, 68, 69]}, {"count": 22, "l": [0, 1, 0, 0], "position": 2, "universal_vertices": [8, 15, 22, 30, 45, 60, 72, 75, 90, 97, 105, 120]}, {"count": 55, "l": [0, 1, 1, 1], "position": 3, "universal_vertices": [7, 11, 13, 15, 19, 23, 26, 30, 31, 38, 45, 47]}, {"count": 56, "l": [1, 0, 0, 0], "position": 4, "universal_vertices": [4, 8, 15, 17, 21, 28, 30, 36, 40, 45, 56, 58]}, {"count": 16, "l": [1, 0, 1, 1], "position": 5, "universal_vertices": [15, 30, 60, 75, 86, 90, 101, 105, 120, 135, 150, 165]}, {"count": 48, "l": [1, 1, 0, 1], "position": 6, "universal_vertices": [7, 14, 15, 25, 30, 31, 35, 43, 45, 50, 59, 60]}, {"count": 23, "l": [1, 1, 1, 0], "position": 7, "universal_vertices": [8, 15, 30, 45, 60, 71, 85, 89, 90, 105, 116, 120]}, {"count": 19, "l": [0, 0, 0, 1], "position": 8, "universal_vertices": [1, 16, 18, 22, 33, 45, 60, 68, 75, 90, 97, 105]}, {"count": 16, "l": [0, 0, 1, 0], "position": 9, "universal_vertices": [8, 15, 30, 45, 60, 90, 105, 109, 128, 150, 165, 195]}, {"count": 20, "l": [0, 1, 0, 0], "position": 10, "universal_vertices": [15, 19, 30, 45, 49, 75, 90, 105, 111, 120, 123, 135]}, {"count": 32, "l": [0, 1, 1, 1], "position": 11, "universal_vertices": [7, 11, 13, 15, 30, 31, 45, 47, 60, 75, 76, 79]}, {"count": 23, "l": [1, 0, 0, 0], "position": 12, "universal_vertices": [8, 30, 40, 45, 72, 75, 85, 90, 94, 105, 119, 128]}, {"count": 18, "l": [1, 0, 1, 1], "position": 13, "universal_vertices": [15, 21, 30, 45, 60, 70, 75, 81, 90, 100, 105, 150]}, {"count": 30, "l": [1, 1, 0, 1], "position": 14, "universal_vertices": [7, 14, 15, 19, 30, 38, 45, 49, 60, 75, 90, 98]}, {"count": 29, "l": [1, 1, 1, 0], "position": 15, "universal_vertices": [15, 30, 45, 60, 75, 85, 87, 90, 105, 110, 117, 120]}, {"count": 22, "l": [0, 0, 0, 1], "position": 16, "universal_vertices": [9, 15, 30, 45, 63, 75, 90, 105, 120, 121, 135, 140]}, {"count": 18, "l": [0, 0, 1, 0], "position": 17, "universal_vertices": [1, 15, 16, 60, 73, 75, 90, 105, 120, 125, 135, 148]}, {"count": 21, "l": [0, 1, 0, 0], "position": 18, "universal_vertices": [8, 34, 45, 60, 68, 75, 85, 90, 104, 105, 123, 128]}, {"count": 29, "l": [0, 1, 1, 1], "position": 19, "universal_vertices": [7, 11, 13, 15, 30, 31, 45, 47, 60, 68, 75, 79]}, {"count": 26, "l": [1, 0, 0, 0], "position": 20, "universal_vertices": [8, 36, 45, 51, 66, 75, 85, 90, 105, 119, 120, 122]}, {"count": 25, "l": [1, 0, 1, 1], "position": 21, "universal_vertices": [15, 21, 30, 45, 60, 68, 75, 81, 85, 90, 105, 120]}, {"count": 24, "l": [1, 1, 0, 1], "position": 22, "universal_vertices": [15, 30, 45, 55, 60, 75, 90, 105, 115, 120, 135, 137]}, {"count": 18, "l": [1, 1, 1, 0], "position": 23, "universal_vertices": [15, 45, 60, 75, 87, 90, 105, 117, 120, 135, 150, 157]}], "representatives": 24, "vertices_common_to_every_point_of_every_representative": [90, 165]}], "cells_where_every_representative_has_one": 6, "cells_with_a_universal_vertex": 3, "method": "for each pair-state, membership of the common set is read off the graph at all eight cell points of every representative of the cell; a state surviving all of them is a formula-free construction for that cell", "obligations_failed": 0, "problems": [], "what": "pair-states that lie in B_8 intersect B_12 at every parameter point of a cell"}}
{"exit_code": 0, "kind": "split", "payload": {"cell_representative_pairs": 56, "cells": [{"cross_representative_universal": [], "name": "A-q0-p0", "per_representative": [{"l": [0, 0, 1, 0], "needs_a_split": false, "position": 1, "splits_that_work": [{"halves": [{"example": [0, 1, 6, 8, 16, 18], "points": 4, "universal": 49, "value": 0}, {"example": [0, 1, 3, 6, 8, 16], "points": 4, "universal": 73, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 1, 6, 8, 12, 16], "points": 4, "universal": 69, "value": 0}, {"example": [0, 1, 6, 8, 16, 22], "points": 4, "universal": 55, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 6, 8, 16, 18], "points": 4, "universal": 49, "value": 0}, {"example": [0, 1, 3, 6, 8, 16], "points": 4, "universal": 73, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 1, 6, 8, 16, 17], "points": 4, "universal": 60, "value": 0}, {"example": [0, 1, 6, 8, 15, 16], "points": 4, "universal": 61, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 6, 8, 12, 16], "points": 4, "universal": 69, "value": 0}, {"example": [0, 1, 6, 8, 16, 22], "points": 4, "universal": 55, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [0, 1, 6, 8, 16, 22, 24, 34], "whole_cell_universal": 39}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 3, "splits_that_work": [{"halves": [{"example": [3, 9, 19, 23, 25, 29], "points": 4, "universal": 47, "value": 0}, {"example": [9, 17, 18, 19, 23, 33], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [9, 19, 23, 29, 36, 38], "points": 4, "universal": 39, "value": 0}, {"example": [9, 12, 19, 23, 34, 36], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [3, 9, 19, 23, 25, 29], "points": 4, "universal": 47, "value": 0}, {"example": [9, 17, 18, 19, 23, 33], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [9, 19, 23, 36, 38, 49], "points": 4, "universal": 32, "value": 0}, {"example": [0, 7, 9, 11, 13, 15], "points": 4, "universal": 79, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [9, 19, 23, 29, 36, 38], "points": 4, "universal": 39, "value": 0}, {"example": [9, 12, 19, 23, 34, 36], "points": 4, "universal": 46, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [9, 19, 23, 36, 38, 49, 58, 66], "whole_cell_universal": 24}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 4, "splits_that_work": [{"halves": [{"example": [2, 3, 4, 8, 9, 21], "points": 4, "universal": 47, "value": 0}, {"example": [4, 9, 18, 21, 23, 33], "points": 4, "universal": 48, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [4, 8, 9, 21, 23, 29], "points": 4, "universal": 42, "value": 0}, {"example": [2, 4, 9, 12, 21, 23], "points": 4, "universal": 56, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [2, 3, 4, 8, 9, 21], "points": 4, "universal": 47, "value": 0}, {"example": [4, 9, 18, 21, 23, 33], "points": 4, "universal": 48, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [2, 4, 9, 21, 23, 32], "points": 4, "universal": 32, "value": 0}, {"example": [4, 8, 9, 15, 17, 21], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [4, 8, 9, 21, 23, 29], "points": 4, "universal": 42, "value": 0}, {"example": [2, 4, 9, 12, 21, 23], "points": 4, "universal": 56, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [4, 9, 21, 23, 36, 58, 64, 66], "whole_cell_universal": 28}, {"l": [1, 1, 0, 1], "needs_a_split": false, "position": 6, "splits_that_work": [{"halves": [{"example": [6, 7, 14, 17, 18, 24], "points": 4, "universal": 49, "value": 0}, {"example": [3, 6, 14, 19, 24, 31], "points": 4, "universal": 42, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [6, 7, 12, 14, 18, 24], "points": 4, "universal": 70, "value": 0}, {"example": [6, 14, 24, 29, 31, 43], "points": 4, "universal": 38, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [6, 7, 14, 17, 18, 24], "points": 4, "universal": 49, "value": 0}, {"example": [3, 6, 14, 19, 24, 31], "points": 4, "universal": 42, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [6, 13, 14, 24, 31, 43], "points": 4, "universal": 32, "value": 0}, {"example": [6, 7, 14, 15, 18, 24], "points": 4, "universal": 64, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [6, 7, 12, 14, 18, 24], "points": 4, "universal": 70, "value": 0}, {"example": [6, 14, 24, 29, 31, 43], "points": 4, "universal": 38, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [6, 14, 24, 31, 43, 47, 53, 74], "whole_cell_universal": 24}], "representatives": 4}, {"cross_representative_universal": [], "name": "A-q0-p1", "per_representative": [{"l": [0, 0, 0, 1], "needs_a_split": false, "position": 0, "splits_that_work": [{"halves": [{"example": [4, 9, 12, 18, 33, 51], "points": 4, "universal": 36, "value": 0}, {"example": [0, 12, 17, 18, 24, 28], "points": 4, "universal": 48, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 12, 17, 18, 33, 34], "points": 4, "universal": 28, "value": 0}, {"example": [12, 15, 18, 30, 33, 45], "points": 4, "universal": 51, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [4, 9, 12, 18, 33, 51], "points": 4, "universal": 36, "value": 0}, {"example": [0, 12, 17, 18, 24, 28], "points": 4, "universal": 48, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 12, 16, 17, 18], "points": 4, "universal": 44, "value": 0}, {"example": [6, 12, 18, 33, 53, 61], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 1, 12, 16, 17, 18], "points": 4, "universal": 44, "value": 0}, {"example": [6, 12, 18, 33, 53, 61], "points": 4, "universal": 40, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [12, 18, 33, 63, 68, 71, 89, 106], "whole_cell_universal": 19}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 2, "splits_that_work": [{"halves": [{"example": [1, 3, 8, 16, 24, 29], "points": 4, "universal": 50, "value": 0}, {"example": [0, 3, 8, 9, 17, 29], "points": 4, "universal": 37, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 3, 8, 17, 29, 34], "points": 4, "universal": 36, "value": 0}, {"example": [3, 8, 15, 22, 29, 30], "points": 4, "universal": 48, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [1, 3, 8, 16, 24, 29], "points": 4, "universal": 50, "value": 0}, {"example": [0, 3, 8, 9, 17, 29], "points": 4, "universal": 37, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 3, 6, 8, 17, 29], "points": 4, "universal": 33, "value": 0}, {"example": [3, 8, 23, 29, 34, 36], "points": 4, "universal": 49, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 3, 6, 8, 17, 29], "points": 4, "universal": 33, "value": 0}, {"example": [3, 8, 23, 29, 34, 36], "points": 4, "universal": 49, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [3, 8, 29, 46, 48, 72, 86, 101], "whole_cell_universal": 19}, {"l": [1, 0, 1, 1], "needs_a_split": false, "position": 5, "splits_that_work": [{"halves": [{"example": [3, 17, 24, 26, 29, 34], "points": 4, "universal": 43, "value": 0}, {"example": [3, 7, 9, 11, 19, 24], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [3, 11, 24, 25, 26, 29], "points": 4, "universal": 48, "value": 0}, {"example": [3, 15, 24, 29, 30, 37], "points": 4, "universal": 47, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [3, 17, 24, 26, 29, 34], "points": 4, "universal": 43, "value": 0}, {"example": [3, 7, 9, 11, 19, 24], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [3, 6, 11, 24, 29, 46], "points": 4, "universal": 36, "value": 0}, {"example": [3, 14, 23, 24, 26, 29], "points": 4, "universal": 56, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [3, 6, 11, 24, 29, 46], "points": 4, "universal": 36, "value": 0}, {"example": [3, 14, 23, 24, 26, 29], "points": 4, "universal": 56, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [3, 24, 29, 46, 48, 72, 86, 101], "whole_cell_universal": 20}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 7, "splits_that_work": [{"halves": [{"example": [0, 9, 12, 17, 18, 33], "points": 4, "universal": 36, "value": 0}, {"example": [12, 18, 22, 23, 24, 26], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [12, 18, 23, 33, 36, 63], "points": 4, "universal": 24, "value": 0}, {"example": [0, 8, 12, 15, 17, 18], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 9, 12, 17, 18, 33], "points": 4, "universal": 36, "value": 0}, {"example": [12, 18, 22, 23, 24, 26], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 12, 17, 18, 23, 33], "points": 4, "universal": 42, "value": 0}, {"example": [6, 11, 12, 18, 33, 53], "points": 4, "universal": 34, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 12, 17, 18, 23, 33], "points": 4, "universal": 42, "value": 0}, {"example": [6, 11, 12, 18, 33, 53], "points": 4, "universal": 34, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [12, 18, 33, 63, 71, 89, 106, 116], "whole_cell_universal": 16}], "representatives": 4}, {"cross_representative_universal": [27, 39, 54, 57, 78, 99, 108, 114, 141, 147, 156, 177, 198, 201, 216, 228], "name": "B-q0-p0", "per_representative": [{"l": [0, 0, 1, 0], "needs_a_split": false, "position": 1, "splits_that_work": [{"halves": [{"example": [1, 2, 5, 10, 16, 20], "points": 4, "universal": 77, "value": 0}, {"example": [0, 1, 2, 3, 5, 8], "points": 4, "universal": 99, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [1, 2, 5, 10, 16, 20], "points": 4, "universal": 96, "value": 0}, {"example": [0, 1, 2, 5, 8, 10], "points": 4, "universal": 80, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 2, 3, 5, 8], "points": 4, "universal": 99, "value": 0}, {"example": [1, 2, 5, 10, 16, 20], "points": 4, "universal": 77, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 2, 5, 10, 15, 16], "points": 4, "universal": 85, "value": 0}, {"example": [0, 1, 2, 5, 8, 10], "points": 4, "universal": 96, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 2, 5, 8, 10], "points": 4, "universal": 80, "value": 0}, {"example": [1, 2, 5, 10, 16, 20], "points": 4, "universal": 96, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 2, 5, 10, 16, 20, 21, 27], "whole_cell_universal": 56}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 3, "splits_that_work": [{"halves": [{"example": [1, 5, 10, 11, 13, 16], "points": 4, "universal": 83, "value": 0}, {"example": [3, 11, 13, 17, 18, 19], "points": 4, "universal": 88, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [11, 13, 19, 23, 26, 27], "points": 4, "universal": 79, "value": 0}, {"example": [5, 10, 11, 13, 19, 20], "points": 4, "universal": 87, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [3, 11, 13, 17, 18, 19], "points": 4, "universal": 88, "value": 0}, {"example": [1, 5, 10, 11, 13, 16], "points": 4, "universal": 83, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 7, 10, 11, 13, 15], "points": 4, "universal": 107, "value": 0}, {"example": [9, 11, 13, 19, 26, 27], "points": 4, "universal": 64, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [5, 10, 11, 13, 19, 20], "points": 4, "universal": 87, "value": 0}, {"example": [11, 13, 19, 23, 26, 27], "points": 4, "universal": 79, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [11, 13, 19, 26, 27, 38, 39, 46], "whole_cell_universal": 48}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 4, "splits_that_work": [{"halves": [{"example": [2, 4, 5, 8, 10, 17], "points": 4, "universal": 83, "value": 0}, {"example": [4, 5, 8, 10, 17, 18], "points": 4, "universal": 98, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 4, 5, 8, 10, 17], "points": 4, "universal": 87, "value": 0}, {"example": [4, 5, 8, 10, 17, 20], "points": 4, "universal": 87, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [4, 5, 8, 10, 17, 18], "points": 4, "universal": 98, "value": 0}, {"example": [2, 4, 5, 8, 10, 17], "points": 4, "universal": 83, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [4, 5, 8, 10, 15, 17], "points": 4, "universal": 103, "value": 0}, {"example": [4, 5, 8, 10, 17, 20], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [4, 5, 8, 10, 17, 20], "points": 4, "universal": 87, "value": 0}, {"example": [0, 4, 5, 8, 10, 17], "points": 4, "universal": 87, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [4, 5, 8, 10, 17, 20, 27, 34], "whole_cell_universal": 58}, {"l": [1, 1, 0, 1], "needs_a_split": false, "position": 6, "splits_that_work": [{"halves": [{"example": [5, 7, 10, 14, 17, 20], "points": 4, "universal": 91, "value": 0}, {"example": [5, 7, 10, 14, 19, 20], "points": 4, "universal": 95, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 7, 10, 14, 20, 25], "points": 4, "universal": 106, "value": 0}, {"example": [4, 5, 7, 10, 14, 17], "points": 4, "universal": 89, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [5, 7, 10, 14, 19, 20], "points": 4, "universal": 95, "value": 0}, {"example": [5, 7, 10, 14, 17, 20], "points": 4, "universal": 91, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 5, 7, 10, 13, 14], "points": 4, "universal": 111, "value": 0}, {"example": [5, 6, 7, 10, 14, 20], "points": 4, "universal": 96, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [4, 5, 7, 10, 14, 17], "points": 4, "universal": 89, "value": 0}, {"example": [5, 7, 10, 14, 20, 25], "points": 4, "universal": 106, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [5, 7, 10, 14, 20, 25, 27, 31], "whole_cell_universal": 72}], "representatives": 4}, {"cross_representative_universal": [27, 39, 40, 54, 57, 78, 99, 108, 114, 130, 141, 147, 156, 177, 190, 198, 201, 216, 228, 235], "name": "B-q0-p1", "per_representative": [{"l": [0, 0, 0, 1], "needs_a_split": false, "position": 0, "splits_that_work": [{"halves": [{"example": [1, 2, 5, 9, 10, 12], "points": 4, "universal": 44, "value": 0}, {"example": [0, 2, 5, 27, 32, 39], "points": 4, "universal": 43, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 1, 2, 5, 10, 15], "points": 4, "universal": 62, "value": 0}, {"example": [2, 5, 20, 27, 32, 39], "points": 4, "universal": 32, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 2, 5, 27, 32, 39], "points": 4, "universal": 43, "value": 0}, {"example": [1, 2, 5, 9, 10, 12], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 2, 5, 20, 27, 32], "points": 4, "universal": 37, "value": 0}, {"example": [1, 2, 5, 6, 10, 16], "points": 4, "universal": 69, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 2, 5, 6, 10, 16], "points": 4, "universal": 69, "value": 0}, {"example": [0, 2, 5, 20, 27, 32], "points": 4, "universal": 37, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [2, 5, 27, 32, 39, 40, 54, 57], "whole_cell_universal": 28}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 2, "splits_that_work": [{"halves": [{"example": [1, 3, 4, 5, 8, 9], "points": 4, "universal": 54, "value": 0}, {"example": [0, 4, 8, 10, 17, 20], "points": 4, "universal": 60, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 4, 5, 8, 10, 13], "points": 4, "universal": 60, "value": 0}, {"example": [4, 8, 10, 17, 20, 27], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 4, 8, 10, 17, 20], "points": 4, "universal": 60, "value": 0}, {"example": [1, 3, 4, 5, 8, 9], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 4, 8, 10, 20, 22], "points": 4, "universal": 37, "value": 0}, {"example": [4, 5, 6, 8, 10, 13], "points": 4, "universal": 85, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [4, 5, 6, 8, 10, 13], "points": 4, "universal": 85, "value": 0}, {"example": [0, 4, 8, 10, 20, 22], "points": 4, "universal": 37, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [4, 8, 10, 20, 27, 39, 40, 54], "whole_cell_universal": 30}, {"l": [1, 0, 1, 1], "needs_a_split": false, "position": 5, "splits_that_work": [{"halves": [{"example": [5, 10, 17, 20, 25, 27], "points": 4, "universal": 45, "value": 0}, {"example": [5, 7, 11, 19, 20, 24], "points": 4, "universal": 51, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 10, 15, 20, 25, 27], "points": 4, "universal": 61, "value": 0}, {"example": [5, 20, 24, 27, 34, 39], "points": 4, "universal": 50, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [5, 7, 11, 19, 20, 24], "points": 4, "universal": 51, "value": 0}, {"example": [5, 10, 17, 20, 25, 27], "points": 4, "universal": 45, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [5, 20, 27, 39, 40, 54], "points": 4, "universal": 36, "value": 0}, {"example": [3, 5, 6, 10, 20, 23], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [3, 5, 6, 10, 20, 23], "points": 4, "universal": 84, "value": 0}, {"example": [5, 20, 27, 39, 40, 54], "points": 4, "universal": 36, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [5, 20, 27, 39, 40, 54, 57, 65], "whole_cell_universal": 30}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 7, "splits_that_work": [{"halves": [{"example": [5, 8, 10, 17, 20, 25], "points": 4, "universal": 51, "value": 0}, {"example": [8, 10, 13, 20, 23, 26], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 8, 10, 15, 20, 27], "points": 4, "universal": 62, "value": 0}, {"example": [8, 10, 20, 23, 27, 39], "points": 4, "universal": 48, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [8, 10, 13, 20, 23, 26], "points": 4, "universal": 52, "value": 0}, {"example": [5, 8, 10, 17, 20, 25], "points": 4, "universal": 51, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [8, 10, 20, 27, 39, 40], "points": 4, "universal": 34, "value": 0}, {"example": [5, 6, 8, 10, 12, 20], "points": 4, "universal": 74, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 6, 8, 10, 12, 20], "points": 4, "universal": 74, "value": 0}, {"example": [8, 10, 20, 27, 39, 40], "points": 4, "universal": 34, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 10, 20, 27, 39, 40, 54, 57], "whole_cell_universal": 32}], "representatives": 4}, {"cross_representative_universal": [], "name": "B-q1", "per_representative": [{"l": [0, 0, 0, 1], "needs_a_split": false, "position": 8, "splits_that_work": [{"halves": [{"example": [1, 2, 16, 17, 18, 20], "points": 4, "universal": 36, "value": 0}, {"example": [0, 1, 16, 17, 35, 50], "points": 4, "universal": 28, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 1, 10, 16, 17, 20], "points": 4, "universal": 44, "value": 0}, {"example": [1, 2, 5, 16, 17, 18], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 1, 2, 16, 17, 18], "points": 4, "universal": 42, "value": 0}, {"example": [1, 6, 12, 16, 17, 20], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 2, 16, 17, 18], "points": 4, "universal": 42, "value": 0}, {"example": [1, 6, 12, 16, 17, 20], "points": 4, "universal": 54, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 1, 10, 16, 17, 20], "points": 4, "universal": 44, "value": 0}, {"example": [1, 2, 5, 16, 17, 18], "points": 4, "universal": 52, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [1, 2, 16, 17, 18, 20], "points": 4, "universal": 36, "value": 0}, {"example": [0, 1, 16, 17, 35, 50], "points": 4, "universal": 28, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 16, 17, 68, 88, 119, 122, 133], "whole_cell_universal": 14}, {"l": [0, 0, 1, 0], "needs_a_split": false, "position": 9, "splits_that_work": [{"halves": [{"example": [0, 1, 8, 9, 16, 17], "points": 4, "universal": 52, "value": 0}, {"example": [17, 35, 41, 50, 53, 57], "points": 4, "universal": 30, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [1, 2, 5, 8, 16, 17], "points": 4, "universal": 54, "value": 0}, {"example": [10, 17, 20, 34, 39, 53], "points": 4, "universal": 38, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [17, 55, 70, 89, 100, 106], "points": 4, "universal": 16, "value": 0}, {"example": [1, 6, 8, 16, 17, 18], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [17, 55, 70, 89, 100, 106], "points": 4, "universal": 16, "value": 0}, {"example": [1, 6, 8, 16, 17, 18], "points": 4, "universal": 46, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 2, 5, 8, 16, 17], "points": 4, "universal": 54, "value": 0}, {"example": [10, 17, 20, 34, 39, 53], "points": 4, "universal": 38, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 8, 9, 16, 17], "points": 4, "universal": 52, "value": 0}, {"example": [17, 35, 41, 50, 53, 57], "points": 4, "universal": 30, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [17, 89, 106, 119, 136, 149, 166, 238], "whole_cell_universal": 8}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 10, "splits_that_work": [{"halves": [{"example": [0, 1, 8, 16, 24, 25], "points": 4, "universal": 24, "value": 0}, {"example": [8, 17, 51, 55, 68, 102], "points": 4, "universal": 16, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [8, 9, 10, 17, 20, 39], "points": 4, "universal": 32, "value": 0}, {"example": [0, 5, 8, 27, 34, 40], "points": 4, "universal": 28, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 4, 8, 17, 19, 26], "points": 4, "universal": 26, "value": 0}, {"example": [3, 8, 23, 36, 48, 51], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 4, 8, 17, 19, 26], "points": 4, "universal": 26, "value": 0}, {"example": [3, 8, 23, 36, 48, 51], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [8, 9, 10, 17, 20, 39], "points": 4, "universal": 32, "value": 0}, {"example": [0, 5, 8, 27, 34, 40], "points": 4, "universal": 28, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 8, 16, 24, 25], "points": 4, "universal": 24, "value": 0}, {"example": [8, 17, 51, 55, 68, 102], "points": 4, "universal": 16, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 51, 127, 128, 204, 247], "whole_cell_universal": 6}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 11, "splits_that_work": [{"halves": [{"example": [0, 1, 3, 6, 11, 13], "points": 4, "universal": 48, "value": 0}, {"example": [0, 11, 13, 17, 23, 47], "points": 4, "universal": 22, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 3, 5, 11, 13, 17], "points": 4, "universal": 52, "value": 0}, {"example": [0, 10, 11, 13, 20, 34], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 11, 13, 17, 21, 23], "points": 4, "universal": 34, "value": 0}, {"example": [0, 3, 9, 11, 13, 22], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 11, 13, 17, 21, 23], "points": 4, "universal": 34, "value": 0}, {"example": [0, 3, 9, 11, 13, 22], "points": 4, "universal": 54, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 3, 5, 11, 13, 17], "points": 4, "universal": 52, "value": 0}, {"example": [0, 10, 11, 13, 20, 34], "points": 4, "universal": 46, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 3, 6, 11, 13], "points": 4, "universal": 48, "value": 0}, {"example": [0, 11, 13, 17, 23, 47], "points": 4, "universal": 22, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [0, 11, 13, 47, 59, 76, 79, 119], "whole_cell_universal": 16}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 12, "splits_that_work": [{"halves": [{"example": [0, 4, 8, 17, 26, 36], "points": 4, "universal": 40, "value": 0}, {"example": [23, 25, 26, 27, 28, 29], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 8, 17, 25, 26, 27], "points": 4, "universal": 52, "value": 0}, {"example": [4, 10, 20, 26, 29, 38], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [4, 25, 26, 27, 35, 40], "points": 4, "universal": 40, "value": 0}, {"example": [8, 9, 17, 26, 29, 36], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [4, 25, 26, 27, 35, 40], "points": 4, "universal": 40, "value": 0}, {"example": [8, 9, 17, 26, 29, 36], "points": 4, "universal": 52, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 8, 17, 25, 26, 27], "points": 4, "universal": 52, "value": 0}, {"example": [4, 10, 20, 26, 29, 38], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 4, 8, 17, 26, 36], "points": 4, "universal": 40, "value": 0}, {"example": [23, 25, 26, 27, 28, 29], "points": 4, "universal": 36, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [26, 40, 86, 94, 101, 125, 130, 154], "whole_cell_universal": 12}, {"l": [1, 0, 1, 1], "needs_a_split": false, "position": 13, "splits_that_work": [{"halves": [{"example": [21, 29, 35, 39, 43, 46], "points": 4, "universal": 34, "value": 0}, {"example": [9, 14, 18, 20, 29, 31], "points": 4, "universal": 32, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [10, 20, 29, 39, 42, 46], "points": 4, "universal": 32, "value": 0}, {"example": [2, 5, 24, 27, 29, 32], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [20, 29, 39, 43, 46, 55], "points": 4, "universal": 28, "value": 0}, {"example": [0, 3, 17, 23, 29, 36], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [20, 29, 39, 43, 46, 55], "points": 4, "universal": 28, "value": 0}, {"example": [0, 3, 17, 23, 29, 36], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [10, 20, 29, 39, 42, 46], "points": 4, "universal": 32, "value": 0}, {"example": [2, 5, 24, 27, 29, 32], "points": 4, "universal": 52, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [21, 29, 35, 39, 43, 46], "points": 4, "universal": 34, "value": 0}, {"example": [9, 14, 18, 20, 29, 31], "points": 4, "universal": 32, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [29, 39, 46, 58, 92, 114, 141, 163], "whole_cell_universal": 12}, {"l": [1, 1, 0, 1], "needs_a_split": false, "position": 14, "splits_that_work": [{"halves": [{"example": [7, 9, 12, 14, 19, 31], "points": 4, "universal": 48, "value": 0}, {"example": [14, 27, 31, 42, 52, 55], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 12, 14, 24, 27, 31], "points": 4, "universal": 54, "value": 0}, {"example": [7, 10, 14, 19, 20, 31], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [4, 7, 14, 19, 27, 31], "points": 4, "universal": 36, "value": 0}, {"example": [0, 6, 12, 14, 17, 18], "points": 4, "universal": 58, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [4, 7, 14, 19, 27, 31], "points": 4, "universal": 36, "value": 0}, {"example": [0, 6, 12, 14, 17, 18], "points": 4, "universal": 58, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 12, 14, 24, 27, 31], "points": 4, "universal": 54, "value": 0}, {"example": [7, 10, 14, 19, 20, 31], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [7, 9, 12, 14, 19, 31], "points": 4, "universal": 48, "value": 0}, {"example": [14, 27, 31, 42, 52, 55], "points": 4, "universal": 40, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [14, 31, 42, 69, 84, 93, 162, 171], "whole_cell_universal": 12}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 15, "splits_that_work": [{"halves": [{"example": [0, 8, 13, 17, 25, 34], "points": 4, "universal": 38, "value": 0}, {"example": [13, 28, 47, 53, 54, 62], "points": 4, "universal": 24, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [8, 10, 13, 17, 20, 34], "points": 4, "universal": 44, "value": 0}, {"example": [5, 13, 25, 27, 35, 40], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [6, 11, 13, 25, 47, 69], "points": 4, "universal": 28, "value": 0}, {"example": [8, 13, 17, 23, 24, 34], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [6, 11, 13, 25, 47, 69], "points": 4, "universal": 28, "value": 0}, {"example": [8, 13, 17, 23, 24, 34], "points": 4, "universal": 54, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [8, 10, 13, 17, 20, 34], "points": 4, "universal": 44, "value": 0}, {"example": [5, 13, 25, 27, 35, 40], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 8, 13, 17, 25, 34], "points": 4, "universal": 38, "value": 0}, {"example": [13, 28, 47, 53, 54, 62], "points": 4, "universal": 24, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [13, 47, 208, 242], "whole_cell_universal": 4}], "representatives": 8}, {"cross_representative_universal": [], "name": "B-q2", "per_representative": [{"l": [0, 0, 0, 1], "needs_a_split": false, "position": 16, "splits_that_work": [{"halves": [{"example": [0, 1, 2, 9, 16, 25], "points": 4, "universal": 30, "value": 0}, {"example": [1, 12, 16, 18, 19, 23], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [1, 10, 16, 20, 34, 36], "points": 4, "universal": 38, "value": 0}, {"example": [1, 5, 9, 16, 18, 27], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [1, 9, 16, 34, 36, 51], "points": 4, "universal": 20, "value": 0}, {"example": [1, 16, 18, 24, 33, 43], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [1, 9, 16, 34, 36, 51], "points": 4, "universal": 20, "value": 0}, {"example": [1, 16, 18, 24, 33, 43], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 10, 16, 20, 34, 36], "points": 4, "universal": 38, "value": 0}, {"example": [1, 5, 9, 16, 18, 27], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 2, 9, 16, 25], "points": 4, "universal": 30, "value": 0}, {"example": [1, 12, 16, 18, 19, 23], "points": 4, "universal": 40, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 16, 239, 254], "whole_cell_universal": 4}, {"l": [0, 0, 1, 0], "needs_a_split": false, "position": 17, "splits_that_work": [{"halves": [{"example": [0, 1, 16, 17, 19, 38], "points": 4, "universal": 20, "value": 0}, {"example": [1, 6, 8, 16, 17, 18], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 1, 2, 5, 16, 17], "points": 4, "universal": 40, "value": 0}, {"example": [1, 10, 16, 17, 20, 37], "points": 4, "universal": 38, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [1, 16, 17, 27, 51, 59], "points": 4, "universal": 24, "value": 0}, {"example": [0, 1, 16, 17, 19, 37], "points": 4, "universal": 32, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [1, 16, 17, 27, 51, 59], "points": 4, "universal": 24, "value": 0}, {"example": [0, 1, 16, 17, 19, 37], "points": 4, "universal": 32, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 1, 2, 5, 16, 17], "points": 4, "universal": 40, "value": 0}, {"example": [1, 10, 16, 17, 20, 37], "points": 4, "universal": 38, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 16, 17, 19, 38], "points": 4, "universal": 20, "value": 0}, {"example": [1, 6, 8, 16, 17, 18], "points": 4, "universal": 54, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 16, 17, 51, 119, 136, 204, 238], "whole_cell_universal": 10}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 18, "splits_that_work": [{"halves": [{"example": [0, 4, 8, 17, 26, 34], "points": 4, "universal": 42, "value": 0}, {"example": [0, 1, 3, 6, 8, 16], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 8, 10, 17, 20, 26], "points": 4, "universal": 42, "value": 0}, {"example": [0, 5, 8, 17, 26, 27], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 8, 17, 26, 34, 59], "points": 4, "universal": 24, "value": 0}, {"example": [0, 8, 17, 26, 34, 36], "points": 4, "universal": 38, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 8, 17, 26, 34, 59], "points": 4, "universal": 24, "value": 0}, {"example": [0, 8, 17, 26, 34, 36], "points": 4, "universal": 38, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 8, 10, 17, 20, 26], "points": 4, "universal": 42, "value": 0}, {"example": [0, 5, 8, 17, 26, 27], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 4, 8, 17, 26, 34], "points": 4, "universal": 42, "value": 0}, {"example": [0, 1, 3, 6, 8, 16], "points": 4, "universal": 40, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [0, 8, 17, 26, 34, 94, 119, 127], "whole_cell_universal": 16}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 19, "splits_that_work": [{"halves": [{"example": [0, 11, 13, 17, 23, 35], "points": 4, "universal": 30, "value": 0}, {"example": [1, 9, 11, 13, 16, 18], "points": 4, "universal": 58, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 11, 13, 21, 23, 27], "points": 4, "universal": 48, "value": 0}, {"example": [10, 11, 13, 17, 20, 23], "points": 4, "universal": 42, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [11, 13, 17, 23, 27, 35], "points": 4, "universal": 24, "value": 0}, {"example": [11, 12, 13, 23, 34, 35], "points": 4, "universal": 30, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [11, 13, 17, 23, 27, 35], "points": 4, "universal": 24, "value": 0}, {"example": [11, 12, 13, 23, 34, 35], "points": 4, "universal": 30, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 11, 13, 21, 23, 27], "points": 4, "universal": 48, "value": 0}, {"example": [10, 11, 13, 17, 20, 23], "points": 4, "universal": 42, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 11, 13, 17, 23, 35], "points": 4, "universal": 30, "value": 0}, {"example": [1, 9, 11, 13, 16, 18], "points": 4, "universal": 58, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [11, 13, 23, 35, 47, 50, 79, 113], "whole_cell_universal": 16}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 20, "splits_that_work": [{"halves": [{"example": [19, 36, 49, 66, 103, 118], "points": 4, "universal": 12, "value": 0}, {"example": [0, 8, 9, 17, 18, 26], "points": 4, "universal": 58, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 4, 5, 8, 26, 27], "points": 4, "universal": 48, "value": 0}, {"example": [10, 20, 36, 39, 41, 57], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 8, 26, 34, 36, 40], "points": 4, "universal": 30, "value": 0}, {"example": [36, 57, 59, 66, 76, 89], "points": 4, "universal": 20, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 8, 26, 34, 36, 40], "points": 4, "universal": 30, "value": 0}, {"example": [36, 57, 59, 66, 76, 89], "points": 4, "universal": 20, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 4, 5, 8, 26, 27], "points": 4, "universal": 48, "value": 0}, {"example": [10, 20, 36, 39, 41, 57], "points": 4, "universal": 36, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [19, 36, 49, 66, 103, 118], "points": 4, "universal": 12, "value": 0}, {"example": [0, 8, 9, 17, 18, 26], "points": 4, "universal": 58, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [36, 66, 103, 118, 137, 152, 189, 219], "whole_cell_universal": 8}, {"l": [1, 0, 1, 1], "needs_a_split": true, "position": 21, "splits_that_work": [{"halves": [{"example": [6, 20, 21, 29, 39, 42], "points": 4, "universal": 28, "value": 0}, {"example": [3, 11, 24, 34, 43, 48], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [10, 11, 17, 20, 29, 34], "points": 4, "universal": 42, "value": 0}, {"example": [5, 6, 24, 27, 40, 43], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [6, 11, 12, 19, 34, 49], "points": 4, "universal": 32, "value": 0}, {"example": [20, 24, 29, 39, 42, 43], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [6, 11, 12, 19, 34, 49], "points": 4, "universal": 32, "value": 0}, {"example": [20, 24, 29, 39, 42, 43], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [10, 11, 17, 20, 29, 34], "points": 4, "universal": 42, "value": 0}, {"example": [5, 6, 24, 27, 40, 43], "points": 4, "universal": 36, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [6, 20, 21, 29, 39, 42], "points": 4, "universal": 28, "value": 0}, {"example": [3, 11, 24, 34, 43, 48], "points": 4, "universal": 36, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [], "whole_cell_universal": 0}, {"l": [1, 1, 0, 1], "needs_a_split": true, "position": 22, "splits_that_work": [{"halves": [{"example": [27, 28, 40, 62, 69, 78], "points": 4, "universal": 20, "value": 0}, {"example": [0, 3, 6, 17, 29, 35], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 27, 34, 40, 54, 55], "points": 4, "universal": 40, "value": 0}, {"example": [3, 10, 20, 24, 28, 39], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [28, 62, 70, 100, 103, 118], "points": 4, "universal": 12, "value": 0}, {"example": [3, 4, 27, 40, 42, 48], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [28, 62, 70, 100, 103, 118], "points": 4, "universal": 12, "value": 0}, {"example": [3, 4, 27, 40, 42, 48], "points": 4, "universal": 36, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 27, 34, 40, 54, 55], "points": 4, "universal": 40, "value": 0}, {"example": [3, 10, 20, 24, 28, 39], "points": 4, "universal": 36, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [27, 28, 40, 62, 69, 78], "points": 4, "universal": 20, "value": 0}, {"example": [0, 3, 6, 17, 29, 35], "points": 4, "universal": 36, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [], "whole_cell_universal": 0}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 23, "splits_that_work": [{"halves": [{"example": [13, 23, 28, 38, 47, 58], "points": 4, "universal": 24, "value": 0}, {"example": [0, 9, 12, 13, 17, 23], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 10, 13, 17, 20, 23], "points": 4, "universal": 38, "value": 0}, {"example": [5, 13, 23, 26, 27, 36], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 13, 17, 23, 38, 39], "points": 4, "universal": 30, "value": 0}, {"example": [11, 13, 23, 36, 38, 47], "points": 4, "universal": 24, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 13, 17, 23, 38, 39], "points": 4, "universal": 30, "value": 0}, {"example": [11, 13, 23, 36, 38, 47], "points": 4, "universal": 24, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 10, 13, 17, 20, 23], "points": 4, "universal": 38, "value": 0}, {"example": [5, 13, 23, 26, 27, 36], "points": 4, "universal": 52, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [13, 23, 28, 38, 47, 58], "points": 4, "universal": 24, "value": 0}, {"example": [0, 9, 12, 13, 17, 23], "points": 4, "universal": 44, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [13, 23, 38, 47, 98, 113, 142, 157], "whole_cell_universal": 12}], "representatives": 8}, {"cross_representative_universal": [90, 165], "name": "C", "per_representative": [{"l": [0, 0, 0, 1], "needs_a_split": false, "position": 0, "splits_that_work": [{"halves": [{"example": [9, 12, 15, 25, 30, 45], "points": 4, "universal": 29, "value": 0}, {"example": [0, 1, 15, 16, 17, 18], "points": 4, "universal": 76, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 1, 2, 5, 10, 15], "points": 4, "universal": 62, "value": 0}, {"example": [12, 15, 18, 30, 33, 45], "points": 4, "universal": 51, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [6, 7, 15, 18, 30, 33], "points": 4, "universal": 57, "value": 0}, {"example": [0, 1, 12, 15, 16, 23], "points": 4, "universal": 39, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 12, 15, 16, 23], "points": 4, "universal": 39, "value": 0}, {"example": [6, 7, 15, 18, 30, 33], "points": 4, "universal": 57, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [12, 15, 18, 30, 33, 45], "points": 4, "universal": 51, "value": 0}, {"example": [0, 1, 2, 5, 10, 15], "points": 4, "universal": 62, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 15, 16, 17, 18], "points": 4, "universal": 76, "value": 0}, {"example": [9, 12, 15, 25, 30, 45], "points": 4, "universal": 29, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 30, 45, 60, 62, 75, 90, 105], "whole_cell_universal": 18}, {"l": [0, 0, 1, 0], "needs_a_split": false, "position": 1, "splits_that_work": [{"halves": [{"example": [1, 15, 16, 30, 42, 45], "points": 4, "universal": 51, "value": 0}, {"example": [0, 1, 3, 8, 15, 16], "points": 4, "universal": 76, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 1, 6, 8, 15, 16], "points": 4, "universal": 61, "value": 0}, {"example": [1, 2, 5, 10, 15, 16], "points": 4, "universal": 85, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [1, 15, 16, 30, 36, 42], "points": 4, "universal": 84, "value": 0}, {"example": [0, 1, 8, 15, 16, 18], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 8, 15, 16, 18], "points": 4, "universal": 52, "value": 0}, {"example": [1, 15, 16, 30, 36, 42], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 2, 5, 10, 15, 16], "points": 4, "universal": 85, "value": 0}, {"example": [0, 1, 6, 8, 15, 16], "points": 4, "universal": 61, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 3, 8, 15, 16], "points": 4, "universal": 76, "value": 0}, {"example": [1, 15, 16, 30, 42, 45], "points": 4, "universal": 51, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 15, 16, 30, 42, 45, 52, 53], "whole_cell_universal": 29}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 2, "splits_that_work": [{"halves": [{"example": [1, 3, 8, 15, 16, 22], "points": 4, "universal": 39, "value": 0}, {"example": [0, 6, 8, 15, 17, 22], "points": 4, "universal": 66, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 4, 5, 8, 10, 13], "points": 4, "universal": 60, "value": 0}, {"example": [3, 8, 15, 22, 29, 30], "points": 4, "universal": 48, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [8, 15, 22, 30, 34, 36], "points": 4, "universal": 84, "value": 0}, {"example": [0, 3, 8, 9, 15, 22], "points": 4, "universal": 35, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 3, 8, 9, 15, 22], "points": 4, "universal": 35, "value": 0}, {"example": [8, 15, 22, 30, 34, 36], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [3, 8, 15, 22, 29, 30], "points": 4, "universal": 48, "value": 0}, {"example": [0, 4, 5, 8, 10, 13], "points": 4, "universal": 60, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 6, 8, 15, 17, 22], "points": 4, "universal": 66, "value": 0}, {"example": [1, 3, 8, 15, 16, 22], "points": 4, "universal": 39, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 15, 22, 30, 45, 60, 72, 75], "whole_cell_universal": 22}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 3, "splits_that_work": [{"halves": [{"example": [1, 7, 11, 13, 15, 16], "points": 4, "universal": 76, "value": 0}, {"example": [7, 11, 13, 15, 17, 18], "points": 4, "universal": 92, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 7, 9, 11, 13, 15], "points": 4, "universal": 79, "value": 0}, {"example": [5, 7, 10, 11, 13, 15], "points": 4, "universal": 107, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [7, 11, 13, 15, 19, 22], "points": 4, "universal": 84, "value": 0}, {"example": [3, 7, 11, 13, 15, 19], "points": 4, "universal": 85, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [3, 7, 11, 13, 15, 19], "points": 4, "universal": 85, "value": 0}, {"example": [7, 11, 13, 15, 19, 22], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 7, 10, 11, 13, 15], "points": 4, "universal": 107, "value": 0}, {"example": [0, 7, 9, 11, 13, 15], "points": 4, "universal": 79, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [7, 11, 13, 15, 17, 18], "points": 4, "universal": 92, "value": 0}, {"example": [1, 7, 11, 13, 15, 16], "points": 4, "universal": 76, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [7, 11, 13, 15, 19, 23, 26, 30], "whole_cell_universal": 55}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 4, "splits_that_work": [{"halves": [{"example": [2, 4, 8, 15, 17, 21], "points": 4, "universal": 77, "value": 0}, {"example": [4, 8, 15, 17, 18, 21], "points": 4, "universal": 89, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [4, 8, 9, 15, 17, 21], "points": 4, "universal": 84, "value": 0}, {"example": [4, 5, 8, 10, 15, 17], "points": 4, "universal": 103, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [4, 8, 15, 17, 21, 28], "points": 4, "universal": 85, "value": 0}, {"example": [4, 8, 15, 17, 21, 24], "points": 4, "universal": 86, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [4, 8, 15, 17, 21, 24], "points": 4, "universal": 86, "value": 0}, {"example": [4, 8, 15, 17, 21, 28], "points": 4, "universal": 85, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [4, 5, 8, 10, 15, 17], "points": 4, "universal": 103, "value": 0}, {"example": [4, 8, 9, 15, 17, 21], "points": 4, "universal": 84, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [4, 8, 15, 17, 18, 21], "points": 4, "universal": 89, "value": 0}, {"example": [2, 4, 8, 15, 17, 21], "points": 4, "universal": 77, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [4, 8, 15, 17, 21, 28, 30, 36], "whole_cell_universal": 56}, {"l": [1, 0, 1, 1], "needs_a_split": false, "position": 5, "splits_that_work": [{"halves": [{"example": [15, 17, 30, 51, 59, 60], "points": 4, "universal": 32, "value": 0}, {"example": [3, 6, 7, 11, 15, 19], "points": 4, "universal": 61, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 10, 15, 20, 25, 27], "points": 4, "universal": 61, "value": 0}, {"example": [3, 15, 24, 29, 30, 37], "points": 4, "universal": 47, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [3, 15, 23, 24, 26, 29], "points": 4, "universal": 80, "value": 0}, {"example": [15, 30, 57, 60, 75, 86], "points": 4, "universal": 24, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [15, 30, 57, 60, 75, 86], "points": 4, "universal": 24, "value": 0}, {"example": [3, 15, 23, 24, 26, 29], "points": 4, "universal": 80, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [3, 15, 24, 29, 30, 37], "points": 4, "universal": 47, "value": 0}, {"example": [5, 10, 15, 20, 25, 27], "points": 4, "universal": 61, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [3, 6, 7, 11, 15, 19], "points": 4, "universal": 61, "value": 0}, {"example": [15, 17, 30, 51, 59, 60], "points": 4, "universal": 32, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 30, 60, 75, 86, 90, 101, 105], "whole_cell_universal": 16}, {"l": [1, 1, 0, 1], "needs_a_split": false, "position": 6, "splits_that_work": [{"halves": [{"example": [7, 14, 15, 17, 25, 28], "points": 4, "universal": 75, "value": 0}, {"example": [7, 14, 15, 19, 25, 27], "points": 4, "universal": 76, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [6, 7, 14, 15, 18, 24], "points": 4, "universal": 64, "value": 0}, {"example": [0, 5, 7, 10, 13, 14], "points": 4, "universal": 111, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [7, 14, 15, 25, 27, 30], "points": 4, "universal": 88, "value": 0}, {"example": [7, 14, 15, 17, 25, 30], "points": 4, "universal": 68, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [7, 14, 15, 17, 25, 30], "points": 4, "universal": 68, "value": 0}, {"example": [7, 14, 15, 25, 27, 30], "points": 4, "universal": 88, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 5, 7, 10, 13, 14], "points": 4, "universal": 111, "value": 0}, {"example": [6, 7, 14, 15, 18, 24], "points": 4, "universal": 64, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [7, 14, 15, 19, 25, 27], "points": 4, "universal": 76, "value": 0}, {"example": [7, 14, 15, 17, 25, 28], "points": 4, "universal": 75, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [7, 14, 15, 25, 30, 31, 35, 43], "whole_cell_universal": 48}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 7, "splits_that_work": [{"halves": [{"example": [8, 15, 17, 30, 35, 45], "points": 4, "universal": 33, "value": 0}, {"example": [8, 12, 14, 15, 22, 23], "points": 4, "universal": 74, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [5, 8, 10, 15, 20, 27], "points": 4, "universal": 62, "value": 0}, {"example": [0, 8, 12, 15, 17, 18], "points": 4, "universal": 52, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [6, 8, 11, 12, 15, 30], "points": 4, "universal": 54, "value": 0}, {"example": [8, 15, 17, 25, 30, 41], "points": 4, "universal": 40, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [8, 15, 17, 25, 30, 41], "points": 4, "universal": 40, "value": 0}, {"example": [6, 8, 11, 12, 15, 30], "points": 4, "universal": 54, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 8, 12, 15, 17, 18], "points": 4, "universal": 52, "value": 0}, {"example": [5, 8, 10, 15, 20, 27], "points": 4, "universal": 62, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [8, 12, 14, 15, 22, 23], "points": 4, "universal": 74, "value": 0}, {"example": [8, 15, 17, 30, 35, 45], "points": 4, "universal": 33, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 15, 30, 45, 60, 71, 85, 89], "whole_cell_universal": 23}, {"l": [0, 0, 0, 1], "needs_a_split": false, "position": 8, "splits_that_work": [{"halves": [{"example": [1, 2, 15, 16, 18, 22], "points": 4, "universal": 44, "value": 0}, {"example": [0, 1, 3, 16, 17, 18], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [1, 15, 16, 18, 22, 30], "points": 4, "universal": 51, "value": 0}, {"example": [1, 16, 18, 22, 33, 34], "points": 4, "universal": 37, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [1, 15, 16, 18, 22, 30], "points": 4, "universal": 36, "value": 0}, {"example": [1, 6, 12, 16, 18, 22], "points": 4, "universal": 66, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [1, 6, 12, 16, 18, 22], "points": 4, "universal": 66, "value": 0}, {"example": [1, 15, 16, 18, 22, 30], "points": 4, "universal": 36, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 16, 18, 22, 33, 34], "points": 4, "universal": 37, "value": 0}, {"example": [1, 15, 16, 18, 22, 30], "points": 4, "universal": 51, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [0, 1, 3, 16, 17, 18], "points": 4, "universal": 54, "value": 0}, {"example": [1, 2, 15, 16, 18, 22], "points": 4, "universal": 44, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 16, 18, 22, 33, 45, 60, 68], "whole_cell_universal": 19}, {"l": [0, 0, 1, 0], "needs_a_split": false, "position": 9, "splits_that_work": [{"halves": [{"example": [1, 8, 15, 16, 18, 24], "points": 4, "universal": 58, "value": 0}, {"example": [8, 15, 17, 30, 35, 37], "points": 4, "universal": 39, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [1, 8, 15, 16, 18, 24], "points": 4, "universal": 44, "value": 0}, {"example": [8, 15, 17, 30, 43, 45], "points": 4, "universal": 38, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 1, 6, 8, 12, 15], "points": 4, "universal": 79, "value": 0}, {"example": [8, 15, 30, 37, 45, 60], "points": 4, "universal": 27, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [8, 15, 30, 37, 45, 60], "points": 4, "universal": 27, "value": 0}, {"example": [0, 1, 6, 8, 12, 15], "points": 4, "universal": 79, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [8, 15, 17, 30, 43, 45], "points": 4, "universal": 38, "value": 0}, {"example": [1, 8, 15, 16, 18, 24], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [8, 15, 17, 30, 35, 37], "points": 4, "universal": 39, "value": 0}, {"example": [1, 8, 15, 16, 18, 24], "points": 4, "universal": 58, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 15, 30, 45, 60, 90, 105, 109], "whole_cell_universal": 16}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 10, "splits_that_work": [{"halves": [{"example": [8, 9, 15, 19, 25, 30], "points": 4, "universal": 46, "value": 0}, {"example": [15, 19, 30, 37, 45, 49], "points": 4, "universal": 33, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [8, 9, 15, 19, 30, 43], "points": 4, "universal": 48, "value": 0}, {"example": [15, 19, 26, 30, 37, 45], "points": 4, "universal": 32, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 3, 8, 9, 15, 17], "points": 4, "universal": 72, "value": 0}, {"example": [15, 19, 30, 41, 45, 49], "points": 4, "universal": 47, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [15, 19, 30, 41, 45, 49], "points": 4, "universal": 47, "value": 0}, {"example": [0, 3, 8, 9, 15, 17], "points": 4, "universal": 72, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [15, 19, 26, 30, 37, 45], "points": 4, "universal": 32, "value": 0}, {"example": [8, 9, 15, 19, 30, 43], "points": 4, "universal": 48, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [15, 19, 30, 37, 45, 49], "points": 4, "universal": 33, "value": 0}, {"example": [8, 9, 15, 19, 25, 30], "points": 4, "universal": 46, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 19, 30, 45, 49, 75, 90, 105], "whole_cell_universal": 20}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 11, "splits_that_work": [{"halves": [{"example": [7, 11, 13, 15, 19, 30], "points": 4, "universal": 49, "value": 0}, {"example": [6, 7, 11, 13, 15, 17], "points": 4, "universal": 71, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [7, 11, 13, 15, 21, 23], "points": 4, "universal": 68, "value": 0}, {"example": [7, 11, 13, 15, 30, 31], "points": 4, "universal": 54, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [7, 11, 13, 15, 27, 30], "points": 4, "universal": 53, "value": 0}, {"example": [3, 7, 9, 11, 13, 15], "points": 4, "universal": 85, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [3, 7, 9, 11, 13, 15], "points": 4, "universal": 85, "value": 0}, {"example": [7, 11, 13, 15, 27, 30], "points": 4, "universal": 53, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [7, 11, 13, 15, 30, 31], "points": 4, "universal": 54, "value": 0}, {"example": [7, 11, 13, 15, 21, 23], "points": 4, "universal": 68, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [6, 7, 11, 13, 15, 17], "points": 4, "universal": 71, "value": 0}, {"example": [7, 11, 13, 15, 19, 30], "points": 4, "universal": 49, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [7, 11, 13, 15, 30, 31, 45, 47], "whole_cell_universal": 32}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 12, "splits_that_work": [{"halves": [{"example": [0, 4, 8, 15, 17, 25], "points": 4, "universal": 63, "value": 0}, {"example": [6, 8, 26, 29, 30, 36], "points": 4, "universal": 55, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 4, 8, 15, 25, 29], "points": 4, "universal": 61, "value": 0}, {"example": [8, 17, 26, 30, 37, 40], "points": 4, "universal": 57, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 4, 8, 15, 25, 26], "points": 4, "universal": 55, "value": 0}, {"example": [2, 3, 8, 9, 17, 23], "points": 4, "universal": 74, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [2, 3, 8, 9, 17, 23], "points": 4, "universal": 74, "value": 0}, {"example": [0, 4, 8, 15, 25, 26], "points": 4, "universal": 55, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [8, 17, 26, 30, 37, 40], "points": 4, "universal": 57, "value": 0}, {"example": [0, 4, 8, 15, 25, 29], "points": 4, "universal": 61, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [6, 8, 26, 29, 30, 36], "points": 4, "universal": 55, "value": 0}, {"example": [0, 4, 8, 15, 17, 25], "points": 4, "universal": 63, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 30, 40, 45, 72, 75, 85, 90], "whole_cell_universal": 23}, {"l": [1, 0, 1, 1], "needs_a_split": false, "position": 13, "splits_that_work": [{"halves": [{"example": [11, 12, 15, 21, 30, 35], "points": 4, "universal": 52, "value": 0}, {"example": [9, 15, 21, 30, 45, 52], "points": 4, "universal": 35, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [7, 11, 15, 17, 21, 30], "points": 4, "universal": 49, "value": 0}, {"example": [9, 15, 21, 30, 37, 43], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [3, 9, 11, 15, 21, 23], "points": 4, "universal": 81, "value": 0}, {"example": [15, 21, 30, 43, 45, 47], "points": 4, "universal": 34, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [15, 21, 30, 43, 45, 47], "points": 4, "universal": 34, "value": 0}, {"example": [3, 9, 11, 15, 21, 23], "points": 4, "universal": 81, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [9, 15, 21, 30, 37, 43], "points": 4, "universal": 46, "value": 0}, {"example": [7, 11, 15, 17, 21, 30], "points": 4, "universal": 49, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [9, 15, 21, 30, 45, 52], "points": 4, "universal": 35, "value": 0}, {"example": [11, 12, 15, 21, 30, 35], "points": 4, "universal": 52, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 21, 30, 45, 60, 70, 75, 81], "whole_cell_universal": 18}, {"l": [1, 1, 0, 1], "needs_a_split": false, "position": 14, "splits_that_work": [{"halves": [{"example": [7, 14, 15, 19, 24, 30], "points": 4, "universal": 53, "value": 0}, {"example": [7, 12, 14, 15, 18, 19], "points": 4, "universal": 44, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 7, 10, 13, 14, 15], "points": 4, "universal": 56, "value": 0}, {"example": [7, 12, 14, 15, 18, 19], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [6, 7, 12, 14, 15, 18], "points": 4, "universal": 81, "value": 0}, {"example": [7, 14, 15, 19, 30, 38], "points": 4, "universal": 34, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [7, 14, 15, 19, 30, 38], "points": 4, "universal": 34, "value": 0}, {"example": [6, 7, 12, 14, 15, 18], "points": 4, "universal": 81, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [7, 12, 14, 15, 18, 19], "points": 4, "universal": 46, "value": 0}, {"example": [0, 7, 10, 13, 14, 15], "points": 4, "universal": 56, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [7, 12, 14, 15, 18, 19], "points": 4, "universal": 44, "value": 0}, {"example": [7, 14, 15, 19, 24, 30], "points": 4, "universal": 53, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [7, 14, 15, 19, 30, 38, 45, 49], "whole_cell_universal": 30}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 15, "splits_that_work": [{"halves": [{"example": [0, 8, 15, 17, 25, 28], "points": 4, "universal": 67, "value": 0}, {"example": [15, 21, 23, 30, 36, 45], "points": 4, "universal": 46, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 8, 15, 17, 30, 34], "points": 4, "universal": 47, "value": 0}, {"example": [14, 15, 25, 30, 31, 35], "points": 4, "universal": 57, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 8, 15, 17, 30, 34], "points": 4, "universal": 50, "value": 0}, {"example": [6, 11, 12, 13, 15, 18], "points": 4, "universal": 87, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [6, 11, 12, 13, 15, 18], "points": 4, "universal": 87, "value": 0}, {"example": [0, 8, 15, 17, 30, 34], "points": 4, "universal": 50, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [14, 15, 25, 30, 31, 35], "points": 4, "universal": 57, "value": 0}, {"example": [0, 8, 15, 17, 30, 34], "points": 4, "universal": 47, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [15, 21, 23, 30, 36, 45], "points": 4, "universal": 46, "value": 0}, {"example": [0, 8, 15, 17, 25, 28], "points": 4, "universal": 67, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 30, 45, 60, 75, 85, 87, 90], "whole_cell_universal": 29}, {"l": [0, 0, 0, 1], "needs_a_split": false, "position": 16, "splits_that_work": [{"halves": [{"example": [0, 1, 9, 12, 15, 16], "points": 4, "universal": 74, "value": 0}, {"example": [9, 15, 30, 45, 55, 60], "points": 4, "universal": 34, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [9, 15, 25, 30, 35, 41], "points": 4, "universal": 43, "value": 0}, {"example": [1, 2, 7, 9, 15, 16], "points": 4, "universal": 59, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [9, 15, 25, 30, 41, 45], "points": 4, "universal": 37, "value": 0}, {"example": [1, 9, 15, 16, 17, 18], "points": 4, "universal": 59, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [1, 9, 15, 16, 17, 18], "points": 4, "universal": 59, "value": 0}, {"example": [9, 15, 25, 30, 41, 45], "points": 4, "universal": 37, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 2, 7, 9, 15, 16], "points": 4, "universal": 59, "value": 0}, {"example": [9, 15, 25, 30, 35, 41], "points": 4, "universal": 43, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [9, 15, 30, 45, 55, 60], "points": 4, "universal": 34, "value": 0}, {"example": [0, 1, 9, 12, 15, 16], "points": 4, "universal": 74, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [9, 15, 30, 45, 63, 75, 90, 105], "whole_cell_universal": 22}, {"l": [0, 0, 1, 0], "needs_a_split": false, "position": 17, "splits_that_work": [{"halves": [{"example": [1, 3, 6, 15, 16, 19], "points": 4, "universal": 75, "value": 0}, {"example": [1, 15, 16, 18, 33, 52], "points": 4, "universal": 29, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [1, 15, 16, 18, 33, 37], "points": 4, "universal": 34, "value": 0}, {"example": [1, 15, 16, 19, 30, 38], "points": 4, "universal": 47, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [1, 15, 16, 23, 37, 45], "points": 4, "universal": 45, "value": 0}, {"example": [0, 1, 11, 15, 16, 17], "points": 4, "universal": 49, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 1, 11, 15, 16, 17], "points": 4, "universal": 49, "value": 0}, {"example": [1, 15, 16, 23, 37, 45], "points": 4, "universal": 45, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [1, 15, 16, 19, 30, 38], "points": 4, "universal": 47, "value": 0}, {"example": [1, 15, 16, 18, 33, 37], "points": 4, "universal": 34, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [1, 15, 16, 18, 33, 52], "points": 4, "universal": 29, "value": 0}, {"example": [1, 3, 6, 15, 16, 19], "points": 4, "universal": 75, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [1, 15, 16, 60, 73, 75, 90, 105], "whole_cell_universal": 18}, {"l": [0, 1, 0, 0], "needs_a_split": false, "position": 18, "splits_that_work": [{"halves": [{"example": [0, 8, 15, 17, 30, 31], "points": 4, "universal": 46, "value": 0}, {"example": [1, 3, 6, 8, 16, 24], "points": 4, "universal": 69, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [8, 28, 29, 34, 41, 42], "points": 4, "universal": 52, "value": 0}, {"example": [0, 8, 15, 17, 30, 31], "points": 4, "universal": 61, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [8, 34, 36, 45, 46, 54], "points": 4, "universal": 49, "value": 0}, {"example": [0, 4, 8, 15, 17, 25], "points": 4, "universal": 57, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 4, 8, 15, 17, 25], "points": 4, "universal": 57, "value": 0}, {"example": [8, 34, 36, 45, 46, 54], "points": 4, "universal": 49, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 8, 15, 17, 30, 31], "points": 4, "universal": 61, "value": 0}, {"example": [8, 28, 29, 34, 41, 42], "points": 4, "universal": 52, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [1, 3, 6, 8, 16, 24], "points": 4, "universal": 69, "value": 0}, {"example": [0, 8, 15, 17, 30, 31], "points": 4, "universal": 46, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 34, 45, 60, 68, 75, 85, 90], "whole_cell_universal": 21}, {"l": [0, 1, 1, 1], "needs_a_split": false, "position": 19, "splits_that_work": [{"halves": [{"example": [7, 11, 13, 15, 25, 30], "points": 4, "universal": 38, "value": 0}, {"example": [1, 7, 9, 11, 12, 13], "points": 4, "universal": 101, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [7, 11, 13, 15, 21, 25], "points": 4, "universal": 47, "value": 0}, {"example": [5, 7, 11, 12, 13, 15], "points": 4, "universal": 65, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [6, 7, 11, 12, 13, 15], "points": 4, "universal": 74, "value": 0}, {"example": [7, 11, 13, 15, 21, 30], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [7, 11, 13, 15, 21, 30], "points": 4, "universal": 36, "value": 0}, {"example": [6, 7, 11, 12, 13, 15], "points": 4, "universal": 74, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 7, 11, 12, 13, 15], "points": 4, "universal": 65, "value": 0}, {"example": [7, 11, 13, 15, 21, 25], "points": 4, "universal": 47, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [1, 7, 9, 11, 12, 13], "points": 4, "universal": 101, "value": 0}, {"example": [7, 11, 13, 15, 25, 30], "points": 4, "universal": 38, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [7, 11, 13, 15, 30, 31, 45, 47], "whole_cell_universal": 29}, {"l": [1, 0, 0, 0], "needs_a_split": false, "position": 20, "splits_that_work": [{"halves": [{"example": [0, 2, 4, 8, 15, 26], "points": 4, "universal": 55, "value": 0}, {"example": [8, 9, 12, 17, 18, 23], "points": 4, "universal": 74, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [0, 8, 17, 26, 29, 34], "points": 4, "universal": 60, "value": 0}, {"example": [4, 8, 15, 30, 36, 37], "points": 4, "universal": 56, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [0, 8, 26, 29, 34, 36], "points": 4, "universal": 56, "value": 0}, {"example": [4, 8, 15, 17, 24, 30], "points": 4, "universal": 61, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [4, 8, 15, 17, 24, 30], "points": 4, "universal": 61, "value": 0}, {"example": [0, 8, 26, 29, 34, 36], "points": 4, "universal": 56, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [4, 8, 15, 30, 36, 37], "points": 4, "universal": 56, "value": 0}, {"example": [0, 8, 17, 26, 29, 34], "points": 4, "universal": 60, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [8, 9, 12, 17, 18, 23], "points": 4, "universal": 74, "value": 0}, {"example": [0, 2, 4, 8, 15, 26], "points": 4, "universal": 55, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [8, 36, 45, 51, 66, 75, 85, 90], "whole_cell_universal": 26}, {"l": [1, 0, 1, 1], "needs_a_split": false, "position": 21, "splits_that_work": [{"halves": [{"example": [15, 20, 21, 25, 30, 34], "points": 4, "universal": 45, "value": 0}, {"example": [3, 6, 7, 11, 15, 19], "points": 4, "universal": 90, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [6, 7, 11, 15, 21, 30], "points": 4, "universal": 65, "value": 0}, {"example": [15, 19, 21, 30, 38, 45], "points": 4, "universal": 45, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [12, 15, 19, 21, 30, 45], "points": 4, "universal": 44, "value": 0}, {"example": [0, 6, 7, 11, 15, 17], "points": 4, "universal": 69, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [0, 6, 7, 11, 15, 17], "points": 4, "universal": 69, "value": 0}, {"example": [12, 15, 19, 21, 30, 45], "points": 4, "universal": 44, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [15, 19, 21, 30, 38, 45], "points": 4, "universal": 45, "value": 0}, {"example": [6, 7, 11, 15, 21, 30], "points": 4, "universal": 65, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [3, 6, 7, 11, 15, 19], "points": 4, "universal": 90, "value": 0}, {"example": [15, 20, 21, 25, 30, 34], "points": 4, "universal": 45, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 21, 30, 45, 60, 68, 75, 81], "whole_cell_universal": 25}, {"l": [1, 1, 0, 1], "needs_a_split": false, "position": 22, "splits_that_work": [{"halves": [{"example": [3, 6, 7, 15, 24, 25], "points": 4, "universal": 78, "value": 0}, {"example": [15, 30, 45, 55, 60, 75], "points": 4, "universal": 28, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [13, 15, 28, 30, 31, 45], "points": 4, "universal": 40, "value": 0}, {"example": [5, 15, 30, 45, 51, 55], "points": 4, "universal": 36, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [14, 15, 28, 30, 31, 45], "points": 4, "universal": 40, "value": 0}, {"example": [15, 30, 45, 52, 55, 60], "points": 4, "universal": 38, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [15, 30, 45, 52, 55, 60], "points": 4, "universal": 38, "value": 0}, {"example": [14, 15, 28, 30, 31, 45], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [5, 15, 30, 45, 51, 55], "points": 4, "universal": 36, "value": 0}, {"example": [13, 15, 28, 30, 31, 45], "points": 4, "universal": 40, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [15, 30, 45, 55, 60, 75], "points": 4, "universal": 28, "value": 0}, {"example": [3, 6, 7, 15, 24, 25], "points": 4, "universal": 78, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 30, 45, 55, 60, 75, 90, 105], "whole_cell_universal": 24}, {"l": [1, 1, 1, 0], "needs_a_split": false, "position": 23, "splits_that_work": [{"halves": [{"example": [9, 12, 15, 18, 21, 23], "points": 4, "universal": 79, "value": 0}, {"example": [15, 35, 45, 47, 50, 59], "points": 4, "universal": 31, "value": 1}], "parity": "t1 + t2"}, {"halves": [{"example": [15, 22, 45, 47, 59, 60], "points": 4, "universal": 42, "value": 0}, {"example": [0, 15, 17, 30, 37, 45], "points": 4, "universal": 39, "value": 1}], "parity": "t1 + t3"}, {"halves": [{"example": [11, 15, 45, 60, 71, 75], "points": 4, "universal": 35, "value": 0}, {"example": [15, 30, 43, 45, 47, 56], "points": 4, "universal": 49, "value": 1}], "parity": "t1 + t4"}, {"halves": [{"example": [15, 30, 43, 45, 47, 56], "points": 4, "universal": 49, "value": 0}, {"example": [11, 15, 45, 60, 71, 75], "points": 4, "universal": 35, "value": 1}], "parity": "t2 + t3"}, {"halves": [{"example": [0, 15, 17, 30, 37, 45], "points": 4, "universal": 39, "value": 0}, {"example": [15, 22, 45, 47, 59, 60], "points": 4, "universal": 42, "value": 1}], "parity": "t2 + t4"}, {"halves": [{"example": [15, 35, 45, 47, 50, 59], "points": 4, "universal": 31, "value": 0}, {"example": [9, 12, 15, 18, 21, 23], "points": 4, "universal": 79, "value": 1}], "parity": "t3 + t4"}], "whole_cell_examples": [15, 45, 60, 75, 87, 90, 105, 117], "whole_cell_universal": 18}], "representatives": 24}], "collapse_rule": "one lemma for a cell with a pair-state serving every representative and every parameter point, else one per representative and two for a split one", "joinability_lemmas_collapsed_by_cell": 29, "obligations_failed": 0, "problems": [], "rescued_by_a_split": 2, "split_count_if_used": 58, "uniform_without_a_split": 54, "unresolved": 0, "what": "one more parity bit, where a whole cell has no common pair-state"}}
{"exit_code": 0, "kind": "certificates", "payload": {"expected": 768, "obligations_failed": 0, "problems": [], "records": 768, "written": "results/q12jc_common_base.jsonl"}}
{"exit_code": 0, "kind": "cover", "payload": {"cells": [{"distinct_differences_12": [16, 32, 34, 80, 96, 102, 882, 1170, 1234, 1602, 2499, 3072, 3200, 3264, 3328, 3329, 3504, 3584, 3632, 3636, 3696, 4000, 4032, 4080], "distinct_differences_8": [16, 32, 34, 50, 52, 80, 82, 96, 102, 160, 161, 192, 195, 224, 240], "distinct_vertices": [0, 1, 2, 3, 4, 6], "name": "A-q0-p0", "points_per_representative": [8], "representatives": 4}, {"distinct_differences_12": [16, 32, 48, 64, 96, 514, 1827, 2483, 2992, 3218, 3268, 3456, 3584, 3586, 3696, 3776, 3904, 3969, 4064], "distinct_differences_8": [16, 32, 34, 48, 51, 64, 96, 115, 128, 176, 180, 192, 193, 194, 224, 240, 242], "distinct_vertices": [0, 1, 2, 3, 4], "name": "A-q0-p1", "points_per_representative": [8], "representatives": 4}, {"distinct_differences_12": [16, 32, 48, 80, 1393, 2100, 2578, 2688, 2721, 2723, 2770, 2817, 2880, 2978, 3840, 3888, 3920, 3952, 3984, 4064, 4080], "distinct_differences_8": [16, 32, 48, 65, 80, 130, 145, 160, 161, 163, 180, 193, 210, 224, 240], "distinct_vertices": [0, 1, 2, 3, 4], "name": "B-q0-p0", "points_per_representative": [8], "representatives": 4}, {"distinct_differences_12": [16, 32, 48, 80, 833, 1525, 2417, 2720, 2737, 2770, 3010, 3330, 3584, 3666, 3712, 3840, 4032, 4080], "distinct_differences_8": [1, 16, 32, 48, 80, 85, 144, 160, 177, 178, 192, 210, 224, 240], "distinct_vertices": [0, 1, 2, 5], "name": "B-q0-p1", "points_per_representative": [8], "representatives": 4}, {"distinct_differences_12": [16, 32, 48, 96, 867, 1170, 1281, 1396, 1445, 1589, 2578, 2674, 2688, 2720, 2964, 3136, 3264, 3296, 3329, 3392, 3584, 3586, 3616, 3648, 3712, 3744, 3776, 3826, 3840, 3904, 3936], "distinct_differences_8": [16, 18, 32, 48, 65, 83, 84, 85, 96, 114, 128, 129, 130, 132, 144, 160, 178, 192, 210, 224, 240], "distinct_vertices": [0, 1, 2, 3, 4, 5], "name": "B-q1", "points_per_representative": [8], "representatives": 8}, {"distinct_differences_12": [16, 32, 48, 64, 80, 96, 865, 1251, 2049, 2259, 2401, 2563, 2608, 2720, 2738, 2944, 3024, 3027, 3073, 3200, 3264, 3392, 3520, 3584, 3585, 3586, 3621, 3648, 3664, 3712, 3744, 3760, 3840, 3872, 3888, 3904], "distinct_differences_8": [1, 16, 32, 48, 51, 64, 67, 80, 83, 96, 128, 129, 144, 149, 160, 163, 178, 192, 193, 194, 208, 225, 240], "distinct_vertices": [0, 1, 2, 3, 5], "name": "B-q2", "points_per_representative": [8], "representatives": 8}, {"distinct_differences_12": [16, 19, 32, 34, 36, 48, 64, 80, 96, 102, 112, 275, 435, 514, 740, 769, 833, 961, 1011, 1025, 1026, 1153, 1393, 1525, 1554, 1602, 1793, 1794, 1889, 2049, 2067, 2307, 2370, 2402, 2482, 2483, 2499, 2560, 2561, 2628, 2643, 2688, 2720, 2721, 2723, 2770, 2817, 2849, 2944, 3008, 3010, 3268, 3328, 3424, 3440, 3456, 3504, 3520, 3521, 3553, 3568, 3584, 3616, 3632, 3648, 3666, 3680, 3696, 3712, 3776, 3808, 3888, 3904, 3905, 3936, 3968, 3969, 3984, 3986, 4000, 4016, 4032, 4052, 4064, 4080], "distinct_differences_8": [1, 2, 4, 16, 18, 19, 32, 33, 34, 36, 48, 51, 64, 65, 66, 80, 85, 96, 102, 112, 113, 114, 128, 129, 130, 144, 145, 147, 160, 161, 163, 176, 178, 180, 192, 193, 195, 208, 210, 224, 225, 240], "distinct_vertices": [0, 1, 2, 3, 4, 5, 6], "name": "C", "points_per_representative": [8], "representatives": 24}], "cells_with_one_vertex": 0, "distinct_vertices_over_all_cells": [0, 1, 2, 3, 4, 5, 6], "obligations_failed": 0, "problems": [], "total_lifts": 448, "vertices_in_every_cell": [0, 1, 2], "what": "the first walkable common base per cell point, and what it spells"}}
{"exit_code": 0, "kind": "template", "payload": {"cells_probed": 7, "extent": "the first representative of each of the 7 cells, at up to 4 universal pair-states each", "obligations_failed": 0, "probed": [{"cell": "A-q0-p0", "l": [0, 0, 1, 0], "position": 1, "trials": [{"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 0}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 1}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 6}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 8}], "universal_vertices": 39}, {"cell": "A-q0-p1", "l": [0, 0, 0, 1], "position": 0, "trials": [{"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 12}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 18}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 33}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 63}], "universal_vertices": 19}, {"cell": "B-q0-p0", "l": [0, 0, 1, 0], "position": 1, "trials": [{"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 1}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 2}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 5}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 10}], "universal_vertices": 56}, {"cell": "B-q0-p1", "l": [0, 0, 0, 1], "position": 0, "trials": [{"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 2}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 5}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 27}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 32}], "universal_vertices": 28}, {"cell": "B-q1", "l": [0, 0, 0, 1], "position": 8, "trials": [{"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 1}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 16}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 17}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 68}], "universal_vertices": 14}, {"cell": "B-q2", "l": [0, 0, 0, 1], "position": 16, "trials": [{"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 1}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 16}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 239}, {"shared_eight": 0, "shared_twelve": 0, "template": false, "vertex": 254}], "universal_vertices": 4}, {"cell": "C", "l": [0, 0, 0, 1], "position": 0, "trials": [{"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 15}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 30}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 45}, {"shared_eight": 1, "shared_twelve": 0, "template": false, "vertex": 60}], "universal_vertices": 18}], "problems": [], "reading": "a pair-state can be uniform over a cell while no route from it is: edge legality reads the local table at the parameter point", "templates_found": 0, "universal_vertices_per_cell": {"A-q0-p0": 39, "A-q0-p1": 19, "B-q0-p0": 56, "B-q0-p1": 28, "B-q1": 14, "B-q2": 4, "C": 18}, "vertices_probed": 28, "what": "is one label sequence legal at every parameter point of a cell, at a fixed vertex?"}}
{"exit_code": 0, "kind": "theorem", "payload": {"gluing": "a closed walk at v of length 8 and a closed walk at the same v of length 12 concatenate to a closed walk at v of length 8a + 12b; a differentiating edge survives, so the spelled pair is two distinct period-(8a+12b) words with equal images", "lifts_covered": 768, "obligations_failed": 0, "problems": [], "proposition": "lambda = 1, Q in W \\ {0}, deg f = 2 implies F_{f,n} is non-injective for every 4 | n with n >= 8, for all 1536 lifts of the 48 classes", "regression_not_proof": "the archive is finite and the all-length step is the lemma above, not an enumeration of n", "semigroup_checked_to": 480, "semigroup_failures": 0, "semigroup_lemma": "8a + 12b = 4(2a + 3b); every k >= 2 is 2a + 3b, with k even taking (k/2, 0) and odd k >= 3 taking ((k-3)/2, 1)", "status": "PROVED BY FINITE CERTIFICATES once the standalone checker accepts the archive", "walks_expected": 1536, "walks_verified": 1536, "what": "the all-4k statement, resting on the archive and one arithmetic lemma"}}
{"exit_code": 0, "kind": "verify", "payload": {"affine_records": 0, "complement_checks": 768, "degrees": {"2": 768}, "layer_lifts": 1536, "obligations_failed": 0, "per_owner": {"A-q0-p0": 64, "A-q0-p1": 64, "B-q0-p0": 64, "B-q0-p1": 64, "B-q1": 128, "B-q2": 128, "C": 256}, "problems": [], "records": 768, "representatives": 24, "what": "the archive's population, its owner split, and the doubling to the whole layer"}}
{"_end": {"canonical_defect_preserving": 184, "canonical_extendable": 436, "canonical_without_closure": 332, "cells_with_a_universal_vertex": 3, "certificate_archive_sha256": "8b1327f8e70f89ac8b9f3e5688b9bc01335e7b99647ef2466f2c8f49ffecb872", "distinct_common_vertices": 8, "empty_intersections": 0, "joinability_lemmas_collapsed_by_cell": 29, "joinability_lemmas_if_split_is_used": 58, "largest_intersection": 224, "lifts": 768, "lifts_covered": 768, "median_intersection": 162.0, "nonempty_intersections": 768, "obligations_failed": 0, "pairs_rescued_by_a_split": 2, "pairs_uniform_without_a_split": 54, "pairs_unresolved": 0, "preprobe_agrees": true, "records": 10, "semigroup_failures": 0, "sha256_over_header_and_records": "a6a1aae5d1e712703d5b60be0c9605808d5e5386a3bf078f3d843ab93f570266", "smallest_intersection": 78, "walks_verified": 1536}}


==> anc/verifier/check_q12i_joinability.py <==
r"""Standalone checker for Q12i: the 8/12 joinability certificates of the Q=0 layer.

    python3 verifier/check_q12i_joinability.py \
            --in results/q12i_joinability.json [--quick]

Standard library only.  It imports nothing from `ca_r2` or `scripts` and repeats none of the
generator's search: no candidate ranking, no greedy cover, no scan over the ring for a
witness.  What it does instead is take the printed certificates -- eight lift families and a
handful of word pairs per family -- and *walk* them.

WHAT IS GIVEN, WHAT IS RECOMPUTED
---------------------------------
Given: the parameter `l` of each representative, its 32 rule masks, and the cases `(x, y, u, v)`
with their parameter regions.
Recomputed here, from the ANF masks alone:
  * the lift family: the printed generators really are `(x0 + x4)` times `1, x0, x1, x2, x3`
    (recovered by Mobius inversion over the points of `F2^5`), `members[t]` is `members[0]`
    lifted by the bits of `t`, and the thirty-two split 30 quadratic / 2 affine by degree;
  * every case: the ring-8 pair collides, the ring-12 pair collides, the twelve-word is the
    eight-word with the printed four bits appended, and both walks start at one base vertex;
  * the concatenation: `W_8^a W_12^b` is rebuilt as a pair of ring-n words and put through the
    local rule at every cell of the ring of n for each claimed length, `8a + 12b = n` is
    re-checked as arithmetic, and the printed lengths are exactly the multiples of four;
  * coverage in both directions: the union of a representative's case regions is exactly its
    thirty quadratic lifts, and each printed condition re-solves to the region it names;
  * the negative witnesses: the pairs listed as carrying no extension at all are re-tried
    against all 256 four-bit block pairs, so the refuted form of the extension lemma is
    confirmed rather than quoted;
  * for a sample of lifts, `B_8`, `B_12` and their intersection are recomputed on the
    256-vertex pair graph built from the truth table of the rule.

A wrong convention cannot hide: the walk of a pair that does not collide fails an edge, a base
vertex that is not shared cannot be concatenated, and the recovered ANF of a generator that is
not `(x0 + x4)` times a monomial fails to reproduce its function.
"""
from __future__ import annotations

import argparse
import functools
import hashlib
import json
from pathlib import Path

PARAM_SPACE = 32
PERIOD = 8
EXTENSION = 12
KINDS = ["layer", "pairwalk", "bases8", "bases12", "intersection", "extension4",
         "regions", "construct", "verify"]

# the sixteen monomials of degree at most two in five variables, as variable subsets, in the
# order the bit positions of an ANF mask name them
MONOMIALS = [(), (0,), (1,), (2,), (3,), (4,),
             (0, 1), (0, 2), (0, 3), (0, 4),
             (1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)]
KERNEL_DIRECTION = (0, 4)                    # x0 + x4
KERNEL_FACTORS = [(), (0,), (1,), (2,), (3,)]    # 1, x0, x1, x2, x3


# ---------------------------------------------------------------------------
# rules, rings and walks, rebuilt from ANF masks by evaluation
# ---------------------------------------------------------------------------
def truth_table(mask):
    """The 32 values of the five-variable function whose ANF is `mask`."""
    out = []
    for point in range(32):
        value = 0
        for index in range(16):
            if (mask >> index) & 1 and all((point >> var) & 1 for var in MONOMIALS[index]):
                value ^= 1
        out.append(value)
    return tuple(out)


def anf_mask(values):
    """The ANF mask of a function on `F2^5`, by Mobius inversion, or None if degree > 2."""
    mask = 0
    for term, monomial in enumerate(MONOMIALS):
        coefficient = 0
        for chosen in range(1 << len(monomial)):
            point = 0
            for position, variable in enumerate(monomial):
                if (chosen >> position) & 1:
                    point |= 1 << variable
            coefficient ^= values[point]
        if coefficient:
            mask |= 1 << term
    return mask if truth_table(mask) == tuple(values) else None


def degree_of(mask):
    return max((len(MONOMIALS[index]) for index in range(16) if (mask >> index) & 1),
               default=0)


def expected_odd_forms():
    """The eight mathematical Q=0 outer labels, generated independently of the archive."""
    return [tuple((bits >> j) & 1 for j in range(4))
            for bits in range(16) if bits.bit_count() & 1]


def canonical_base_mask(l):
    """Constant-free five-slot affine base f_0 = sum_{j=0}^3 l_j x_j."""
    if len(l) != 4 or any(bit not in (0, 1) for bit in l):
        raise ValueError(f"invalid four-bit linear form {l}")
    return sum((1 << MONOMIALS.index((j,))) for j, bit in enumerate(l) if bit)


def canonical_kernel_generators():
    """Reconstruct (x0+x4) * {1,x0,x1,x2,x3} from its Boolean functions."""
    out = []
    for factor in KERNEL_FACTORS:
        values = []
        for point in range(32):
            direction = ((point >> KERNEL_DIRECTION[0]) & 1) ^ ((point >> KERNEL_DIRECTION[1]) & 1)
            monomial = 1 if all((point >> var) & 1 for var in factor) else 0
            values.append(direction & monomial)
        mask = anf_mask(values)
        if mask is None:
            raise AssertionError("a fixed kernel generator has degree above two")
        out.append(mask)
    return tuple(out)


def canonical_members(l):
    base = canonical_base_mask(l)
    generators = canonical_kernel_generators()
    members = []
    for t in range(PARAM_SPACE):
        mask = base
        for index, generator in enumerate(generators):
            if (t >> index) & 1:
                mask ^= generator
        members.append(mask)
    return members


def window(word, cell, period):
    return sum(((word >> ((cell + j - 2) % period)) & 1) << j for j in range(5))


def image(table, word, period):
    out = 0
    for cell in range(period):
        out |= table[window(word, cell, period)] << cell
    return out


def collides(table, x, y, period):
    return image(table, x, period) == image(table, y, period)


def image_count(table, period):
    return len({image(table, word, period) for word in range(1 << period)})


def block_at(word, position, period, length=4):
    return sum(((word >> ((position + k) % period)) & 1) << k for k in range(length))


def vertex_of_pair(x, y, position, period):
    return block_at(x, position, period) | (block_at(y, position, period) << 4)


def target_of(u, v, a, b):
    return ((u >> 1) | (a << 3)) | (((v >> 1) | (b << 3)) << 4)


def walk_of_pair(table, x, y, period):
    """The closed walk a colliding pair traces, or None if any edge fails."""
    vertices, labels, marks = [], [], []
    for i in range(period):
        u = block_at(x, i, period)
        v = block_at(y, i, period)
        a = (x >> ((i + 4) % period)) & 1
        b = (y >> ((i + 4) % period)) & 1
        if table[u | (a << 4)] != table[v | (b << 4)]:
            return None
        if target_of(u, v, a, b) != vertex_of_pair(x, y, (i + 1) % period, period):
            return None
        vertices.append(u | (v << 4))
        labels.append((a, b))
        marks.append(a != b)
    return vertices, labels, marks


def words_from_walk(start, labels, period):
    """Inverse of `walk_of_pair`: the pair of ring-n words a closed walk traces."""
    x_bits = [(start >> k) & 1 for k in range(4)] + [a for a, _ in labels]
    y_bits = [((start >> 4) >> k) & 1 for k in range(4)] + [b for _, b in labels]
    x = y = 0
    for i in range(period):
        x |= x_bits[i] << i
        y |= y_bits[i] << i
    return x, y


# ---------------------------------------------------------------------------
# the pair graph, for the independent recomputation of B_n on a sample
# ---------------------------------------------------------------------------
@functools.lru_cache(maxsize=None)
def graph(mask):
    table = truth_table(mask)
    plain = [0] * 256
    marked = [[] for _ in range(256)]
    reverse = [0] * 256
    for source in range(256):
        u, v = source & 15, source >> 4
        for a in (0, 1):
            for b in (0, 1):
                if table[u | (a << 4)] != table[v | (b << 4)]:
                    continue
                destination = target_of(u, v, a, b)
                plain[source] |= 1 << destination
                reverse[destination] |= 1 << source
                if a != b:
                    marked[source].append(destination)
    return tuple(plain), tuple(tuple(row) for row in marked), tuple(reverse)


def spread(rows, links):
    out = []
    for row in rows:
        total = 0
        rest = row
        while rest:
            low = rest & -rest
            total |= links[low.bit_length() - 1]
            rest ^= low
        out.append(total)
    return out


def bases(mask, length):
    """Every vertex from which a closed walk with a differentiating edge of length n starts."""
    plain, marked, reverse = graph(mask)
    single = [1 << v for v in range(256)]
    front = list(single)
    forward = [front]
    for _ in range(length):
        front = spread(front, plain)
        forward.append(front)
    back = list(single)
    backward = [back]
    for _ in range(length):
        back = spread(back, reverse)
        backward.append(back)
    out = 0
    for i in range(length):
        near, away = backward[i], forward[length - 1 - i]
        for p in range(256):
            sources = near[p]
            if not sources:
                continue
            for q in marked[p]:
                out |= sources & away[q]
    return out


# ---------------------------------------------------------------------------
# the artifact
# ---------------------------------------------------------------------------
def load(path):
    lines = [line for line in Path(path).read_text().splitlines() if line.strip()]
    records = [json.loads(line) for line in lines]
    problems = []
    header, body, trailer = records[0], records[1:-1], records[-1]
    if "_meta" not in header or "_end" not in trailer:
        return None, None, None, ["the file does not open with _meta and close with _end"]
    kinds = [record.get("kind") for record in body]
    if kinds != KINDS:
        problems.append(f"the records are {kinds}, not {KINDS}")
    digest = hashlib.sha256("\n".join(lines[:-1]).encode()).hexdigest()
    if digest != trailer["_end"].get("sha256_over_header_and_records"):
        problems.append("the digest does not match the header and records")
    if trailer["_end"].get("obligations_failed"):
        problems.append("the generator reported failed obligations")
    for record in body:
        if record["payload"].get("problems"):
            problems.append(f"{record['kind']}: {record['payload']['problems']}")
    return header, body, trailer, problems


def layer_of(records):
    return {tuple(row["l"]): row for row in records["layer"]["reps"]}


# ---------------------------------------------------------------------------
# obligations
# ---------------------------------------------------------------------------
def family_of(layer, problems, l):
    """A record naming a family the layer record does not list is reported, not crashed."""
    family = layer.get(tuple(l))
    note = f"l={list(l)} is not a family the layer record lists"
    if family is None and note not in problems:
        problems.append(note)
    return family


def check_expected_population(records, layer):
    """Bind archive labels to the mathematically expected canonical physical rule set."""
    problems = []
    expected_labels = set(expected_odd_forms())
    raw_rows = records["layer"]["reps"]
    raw_labels = [tuple(row.get("l", ())) for row in raw_rows]

    if len(raw_rows) != len(expected_labels):
        problems.append(f"the raw layer record has {len(raw_rows)} rows, not 8")
    if len(set(raw_labels)) != len(raw_labels):
        problems.append("the raw layer record contains duplicate L labels")
    actual_labels = set(raw_labels)
    if actual_labels != expected_labels:
        missing = sorted(expected_labels - actual_labels)
        extra = sorted(actual_labels - expected_labels)
        problems.append(f"the layer labels are not the eight odd-parity forms; missing={missing}, extra={extra}")

    generators = canonical_kernel_generators()
    expected_physical = set()
    for l in expected_labels:
        expected_physical.update(canonical_members(l)[2:])
    if len(expected_physical) != 240:
        problems.append(f"internal expected Q=0 population has {len(expected_physical)} masks, not 240")

    actual_physical = []
    owners = {}
    for raw_index, row in enumerate(raw_rows):
        l = tuple(row.get("l", ()))
        members = row.get("members", [])
        if len(members) == PARAM_SPACE:
            for mask in members:
                if degree_of(mask) == 2:
                    actual_physical.append(mask)
                    owners.setdefault(mask, []).append((raw_index, l))

    cross_family = {mask: where for mask, where in owners.items()
                    if len({l for _, l in where}) > 1}
    if cross_family:
        sample = sorted(cross_family)[:8]
        problems.append(f"{len(cross_family)} quadratic physical rules occur under multiple L labels; sample={sample}")

    actual_set = set(actual_physical)
    missing_masks = expected_physical - actual_set
    unexpected_masks = actual_set - expected_physical
    if actual_set != expected_physical:
        problems.append("expected physical-rule set != actual set: "
                        f"missing={len(missing_masks)}, unexpected={len(unexpected_masks)}; "
                        f"missing_sample={sorted(missing_masks)[:8]}, "
                        f"unexpected_sample={sorted(unexpected_masks)[:8]}")
    if len(actual_physical) != len(actual_set):
        problems.append(f"the layer contains {len(actual_physical)} quadratic entries but only "
                        f"{len(actual_set)} distinct physical rules")

    for l in sorted(expected_labels):
        row = layer.get(l)
        if row is None:
            continue
        expected_base = canonical_base_mask(l)
        expected_members = canonical_members(l)
        if row.get("a") != list(l) + [0]:
            problems.append(f"l={list(l)}: a={row.get('a')} is not the canonical five-slot affine vector {list(l)+[0]}")
        if row.get("kernel_generators") != list(generators):
            problems.append(f"l={list(l)}: kernel_generators do not equal the fixed canonical generators")
        members = row.get("members", [])
        if not members:
            problems.append(f"l={list(l)}: the family has no members")
            continue
        if members[0] != expected_base:
            problems.append(f"l={list(l)}: label/base mismatch; base={members[0]}, canonical={expected_base}")
        if members != expected_members:
            problems.append(f"l={list(l)}: members are not the canonical 32 lifts determined by L")
        if row.get("affine") != [0, 1]:
            problems.append(f"l={list(l)}: affine indices are {row.get('affine')}, expected [0, 1]")
        if row.get("quadratic") != list(range(2, PARAM_SPACE)):
            problems.append(f"l={list(l)}: quadratic indices are not exactly 2..31")

    stats = {
        "expected_labels": len(expected_labels),
        "raw_rows": len(raw_rows),
        "expected_physical_rules": len(expected_physical),
        "actual_quadratic_entries": len(actual_physical),
        "actual_distinct_physical_rules": len(actual_set),
        "duplicate_physical_rules": len(actual_physical) - len(actual_set),
        "missing_expected_rules": len(missing_masks),
        "unexpected_rules": len(unexpected_masks),
        "exact_set_equality": int(actual_set == expected_physical),
    }
    return problems, stats


def check_layer(layer):
    problems, stats = [], {"families": 0, "quadratic": 0, "affine": 0}
    for l, row in sorted(layer.items()):
        members = row["members"]
        if len(members) != PARAM_SPACE:
            problems.append(f"l={list(l)}: {len(members)} rules in the family")
            continue
        for index, (printed, factor) in enumerate(zip(row["kernel_generators"],
                                                      KERNEL_FACTORS)):
            values = [(((point >> KERNEL_DIRECTION[0]) & 1)
                       ^ ((point >> KERNEL_DIRECTION[1]) & 1))
                      & (1 if all((point >> var) & 1 for var in factor) else 0)
                      for point in range(32)]
            expected = anf_mask(values)
            if expected is None or printed != expected:
                problems.append(f"l={list(l)}: generator {index} is {printed}, not "
                                f"(x0 + x4) times {factor} which is {expected}")
        for t in range(PARAM_SPACE):
            expected = members[0]
            for index in range(5):
                if (t >> index) & 1:
                    expected ^= row["kernel_generators"][index]
            if members[t] != expected:
                problems.append(f"l={list(l)}: member {t} is not the printed lift of f_0")
        a = row["a"]
        base = members[0]
        for index in range(5):
            if a[index] and not (base >> (index + 1)) & 1:
                problems.append(f"l={list(l)}: the printed linear form is not in f_0")
        quadratic = [t for t in range(PARAM_SPACE) if degree_of(members[t]) == 2]
        affine = [t for t in range(PARAM_SPACE) if degree_of(members[t]) < 2]
        if sorted(quadratic) != sorted(row["quadratic"]):
            problems.append(f"l={list(l)}: by degree the quadratic lifts are {quadratic}")
        if sorted(affine) != sorted(row["affine"]):
            problems.append(f"l={list(l)}: by degree the affine lifts are {affine}")
        stats["families"] += 1
        stats["quadratic"] += len(quadratic)
        stats["affine"] += len(affine)
    return problems, stats


def check_cases(records, layer):
    """Every case: both rings collide, and the twelve-word is the eight-word plus four bits."""
    problems, stats = [], {"cases": 0, "lift_checks": 0, "walks": 0}
    for row in records["regions"]["reps"]:
        family = family_of(layer, problems, row["l"])
        if family is None:
            continue
        for case in row["cases"]:
            stats["cases"] += 1
            x, y, u, v = case["x"], case["y"], case["u"], case["v"]
            if not (0 <= x < 1 << PERIOD and 0 <= y < 1 << PERIOD and 0 <= u < 16
                    and 0 <= v < 16):
                problems.append(f"l={row['l']}: case {x},{y},{u},{v} is out of range")
                continue
            if x == y:
                problems.append(f"l={row['l']}: case x={x} y={y} is not a pair")
            if case["word_x"] != x | (u << 8) or case["word_y"] != y | (v << 8):
                problems.append(f"l={row['l']}: the twelve-word of case x={x} is not its "
                                "+4 extension")
            if (block_at(case["word_x"], 0, EXTENSION) != block_at(x, 0, PERIOD)
                    or block_at(case["word_y"], 0, EXTENSION) != block_at(y, 0, PERIOD)):
                problems.append(f"l={row['l']}: the case does not share its base vertex")
            if case["route"] not in ("D1", "D2", "D3", "T4"):
                problems.append(f"l={row['l']}: unknown route {case['route']}")
            for t in case["region"]:
                if t not in family["quadratic"]:
                    problems.append(f"l={row['l']}: case x={x} claims the non-quadratic "
                                    f"lift {t}")
                    continue
                stats["lift_checks"] += 1
                table = truth_table(family["members"][t])
                if not collides(table, x, y, PERIOD):
                    problems.append(f"l={row['l']}, t={t}: the ring-8 pair of the case does "
                                    "not collide")
                    continue
                if not collides(table, case["word_x"], case["word_y"], EXTENSION):
                    problems.append(f"l={row['l']}, t={t}: the ring-12 pair of the case does "
                                    "not collide")
                    continue
                eight = walk_of_pair(table, x, y, PERIOD)
                twelve = walk_of_pair(table, case["word_x"], case["word_y"], EXTENSION)
                if eight is None or twelve is None:
                    problems.append(f"l={row['l']}, t={t}: a case pair traces no closed walk")
                    continue
                stats["walks"] += 1
                if eight[0][0] != twelve[0][0]:
                    problems.append(f"l={row['l']}, t={t}: the two walks start at different "
                                    "vertices")
                if not any(eight[2]):
                    problems.append(f"l={row['l']}, t={t}: the ring-8 walk differentiates "
                                    "nothing")
    return problems, stats


def check_coverage(records, layer):
    """Both directions: the regions of a representative are exactly its quadratic lifts."""
    problems, stats = [], {"covered": 0, "declared": 0}
    for row in records["regions"]["reps"]:
        family = family_of(layer, problems, row["l"])
        if family is None:
            continue
        joined = set()
        for case in row["cases"]:
            joined |= set(case["region"])
        if joined != set(family["quadratic"]):
            problems.append(f"l={row['l']}: the cases cover {sorted(joined)}, which is not "
                            "the thirty quadratic lifts")
        if row["covered"] != len(joined & set(family["quadratic"])):
            problems.append(f"l={row['l']}: the record says {row['covered']} covered, the "
                            f"regions say {len(joined)}")
        if row["uncovered"] != sorted(set(family["quadratic"]) - joined):
            problems.append(f"l={row['l']}: the uncovered list disagrees with the regions")
        if row["cases_chosen"] != len(row["cases"]):
            problems.append(f"l={row['l']}: {len(row['cases'])} cases are printed, "
                            f"{row['cases_chosen']} are counted")
        for case in row["cases"]:
            if sorted(set(case["carries"]) - set(case["region"])):
                problems.append(f"l={row['l']}: a case carries lifts outside its region")
        stats["covered"] += len(joined & set(family["quadratic"]))
        stats["declared"] += row["of"]
    return problems, stats


def check_conditions(records):
    """The printed cube of every case re-solves to the region it is attached to."""
    problems, stats = [], {"regions": 0}
    for row in records["regions"]["reps"]:
        for case in row["cases"]:
            rebuilt = set()
            for term in case["condition"]:
                for t in range(PARAM_SPACE):
                    if (all(((t >> k) & 1) for k in term["positives"])
                            and not any(((t >> k) & 1) for k in term["negatives"])):
                        rebuilt.add(t)
            if rebuilt != set(case["region"]):
                problems.append(f"l={row['l']}: the condition of case x={case['x']} "
                                f"describes {sorted(rebuilt)}")
            for term in case["condition"]:
                if set(term["positives"]) & set(term["negatives"]):
                    problems.append(f"l={row['l']}: a contradictory term is printed")
            if not case["condition"]:
                problems.append(f"l={row['l']}: case x={case['x']} prints no condition")
            stats["regions"] += 1
    return problems, stats


def check_gluing(records, layer):
    """The real concatenation: rebuild `W_8^a W_12^b` and evaluate it on the ring of n."""
    problems, stats = [], {"glued": 0, "evaluated": 0}
    constructed = records["construct"]
    gluings = {int(n): (a, b) for n, (a, b) in constructed["gluings"].items()}
    if constructed["lengths"] != sorted(gluings):
        problems.append("the printed lengths are not the printed gluings")
    for n, (a, b) in gluings.items():
        if 8 * a + 12 * b != n:
            problems.append(f"{a} eight-steps plus {b} twelve-steps are not {n}")
    if sorted(gluings) != [n for n in range(8, constructed["horizon"] + 1, 4)]:
        problems.append(f"the lengths are {sorted(gluings)}, not every multiple of four")
    stats["lengths"] = len(gluings)
    if constructed["cases"] and len(constructed["cases"]) != constructed["cases_constructed"]:
        problems.append("the construct record miscounts its cases")
    glued = 0
    for case in constructed["cases"]:
        family = family_of(layer, problems, case["l"])
        if family is None:
            continue
        if case["lifts_constructed"] != len(case["region"]):
            problems.append(f"l={case['l']}: the case constructed "
                            f"{case['lifts_constructed']} of its {len(case['region'])} lifts")
        for t in case["region"]:
            if t not in family["quadratic"]:
                problems.append(f"l={case['l']}, t={t}: a non-quadratic lift was constructed")
                continue
            table = truth_table(family["members"][t])
            eight = walk_of_pair(table, case["x"], case["y"], PERIOD)
            twelve = walk_of_pair(table, case["word_x"], case["word_y"], EXTENSION)
            if eight is None or twelve is None:
                problems.append(f"l={case['l']}, t={t}: a witness walk is not closed")
                continue
            if eight[0][0] != case["base_vertex"] or twelve[0][0] != case["base_vertex"]:
                problems.append(f"l={case['l']}, t={t}: the printed base vertex is not the "
                                "one the walks start at")
            for n, (a, b) in gluings.items():
                labels = eight[1] * a + twelve[1] * b
                if len(labels) != n:
                    problems.append(f"t={t}: the glued label list is not of length {n}")
                    continue
                X, Y = words_from_walk(case["base_vertex"], labels, n)
                glued += 1
                stats["evaluated"] += 2
                if X == Y:
                    problems.append(f"l={case['l']}, t={t}: the glued pair at n={n} is "
                                    "constant")
                    continue
                if not collides(table, X, Y, n):
                    problems.append(f"l={case['l']}, t={t}: the glued pair at n={n} does not "
                                    "collide")
                closed_by = [bit for k in range(4) for bit in
                             ((case["base_vertex"] >> k) & 1,
                              (case["base_vertex"] >> (4 + k)) & 1)]
                if [value for pair in labels[n - 4:] for value in pair] != closed_by:
                    problems.append(f"t={t}: the glued walk does not close at its base "
                                    "vertex")
    if glued != constructed["glued_pairs_built"]:
        problems.append(f"the artifact counts {constructed['glued_pairs_built']} glued pairs, "
                        f"rebuilding gives {glued}")
    stats["glued"] = glued
    return problems, stats


def check_unextendable(records, layer):
    """The refuted form of the lemma, confirmed rather than quoted."""
    problems, stats = [], {"pairs": 0, "lift_checks": 0}
    for row in records["extension4"]["reps"]:
        if len(row["unextended"]) != row["pairs_without_any_extension"]:
            problems.append(f"l={row['l']}: {row['pairs_without_any_extension']} pairs are "
                            f"counted as unextendable, {len(row['unextended'])} are printed")
    for row in records["extension4"]["reps"]:
        family = family_of(layer, problems, row["l"])
        if family is None:
            continue
        for sample in row["unextended"]:
            stats["pairs"] += 1
            x, y = sample["x"], sample["y"]
            if x == y:
                problems.append(f"l={row['l']}: a counterexample with x = y")
                continue
            for t in sample["eight"]:
                table = truth_table(family["members"][t])
                if not collides(table, x, y, PERIOD):
                    problems.append(f"l={row['l']}, t={t}: the counterexample pair does not "
                                    "collide on the ring of 8")
                    continue
                stats["lift_checks"] += 1
                for u in range(16):
                    for v in range(16):
                        if collides(table, x | (u << 8), y | (v << 8), EXTENSION):
                            problems.append(f"l={row['l']}, t={t}, x={x}, y={y}: the block "
                                            f"({u}, {v}) closes it after all")
                            break
    total = sum(row["pairs_without_any_extension"] for row in records["extension4"]["reps"])
    if not total and records["extension4"]["unconditional_form_holds"]:
        problems.append("no negative witness exists, so the extension lemma is unconditional "
                        "and should be stated as such")
    return problems, stats


def check_sweep(records, layer, quick):
    """Re-walk every repetition the construct record claims, on the checker's own evaluator."""
    if quick:
        return [], {"skipped": True}
    problems, stats = [], {"pairs": 0}
    constructed = records["construct"]
    limits = constructed["sweep_limits"]
    for row in constructed["sweep"]:
        family = family_of(layer, problems, row["l"])
        if family is None:
            continue
        expected = 0
        lengths = set()
        for t in row["region"]:
            table = truth_table(family["members"][t])
            eight = walk_of_pair(table, row["x"], row["y"], PERIOD)
            # the twelve-word is derived, not read: it is the eight-word plus its four bits
            twelve = walk_of_pair(table, row["x"] | (row["u"] << 8),
                                  row["y"] | (row["v"] << 8), EXTENSION)
            if eight is None or twelve is None:
                problems.append(f"l={row['l']}, t={t}: the swept case traces no closed walk")
                continue
            if eight[0][0] != twelve[0][0]:
                problems.append(f"l={row['l']}, t={t}: the swept walks start apart")
            for a in range(limits[0] + 1):
                for b in range(limits[1] + 1):
                    n = 8 * a + 12 * b
                    if n < EXTENSION:
                        continue
                    labels = eight[1] * a + twelve[1] * b
                    X, Y = words_from_walk(eight[0][0], labels, n)
                    expected += 1
                    lengths.add(n)
                    stats["pairs"] += 1
                    if X == Y:
                        problems.append(f"l={row['l']}, t={t}: the swept pair at n={n} is "
                                        "constant")
                        continue
                    if not collides(table, X, Y, n):
                        problems.append(f"l={row['l']}, t={t}: the swept pair at n={n} does "
                                        "not collide")
        if expected != row["pairs"]:
            problems.append(f"l={row['l']}: the sweep counts {row['pairs']} pairs, "
                            f"walking them gives {expected}")
        if sorted(lengths) != row["lengths"]:
            problems.append(f"l={row['l']}: the sweep reaches {sorted(lengths)}, the record "
                            f"says {row['lengths']}")
    if constructed["sweep_pairs"] != stats["pairs"]:
        problems.append(f"the sweep holds {stats['pairs']} pairs, the record says "
                        f"{constructed['sweep_pairs']}")
    return problems, stats


def check_bases(records, layer, quick):
    """Recompute B_n on a sample as an exact vertex set, not only as a size."""
    problems, stats = [], {"lifts": 0, "shared_in_sample": 0, "masks_compared": 0}
    per_rep = {tuple(row["l"]): {int(t): sizes for t, sizes in row["per_lift"].items()}
               for row in records["intersection"]["reps"]}
    for l in sorted(set(per_rep) - set(layer)):
        problems.append(f"the census reports the unlisted family l={list(l)}")
    printed = {}
    for kind in ("bases8", "bases12"):
        for row in records[kind]["reps"]:
            for t, mask in row["masks"].items():
                printed[(kind, tuple(row["l"]), int(t))] = mask
    sample_per_rep = 1 if quick else 10
    for l, row in sorted(per_rep.items()):
        family = family_of(layer, problems, l)
        if family is None:
            continue
        for t in family["quadratic"][:sample_per_rep]:
            if t not in row:
                problems.append(f"l={list(l)}, t={t}: the census skips this lift")
                continue
            table = truth_table(family["members"][t])
            eight = bases(family["members"][t], PERIOD)
            twelve = bases(family["members"][t], EXTENSION)
            sizes = {"eight": bin(eight).count("1"), "twelve": bin(twelve).count("1"),
                     "common": bin(eight & twelve).count("1")}
            stats["lifts"] += 1
            if sizes != {key: row[t][key] for key in sizes}:
                problems.append(f"l={list(l)}, t={t}: the base counts are {sizes}, the "
                                f"record says {row[t]}")
            for kind, mine in (("bases8", eight), ("bases12", twelve)):
                theirs = printed.get((kind, l, t))
                stats["masks_compared"] += 1
                if theirs is None:
                    problems.append(f"{kind}: no vertex set printed for l={list(l)}, t={t}")
                elif theirs != mine:
                    problems.append(f"{kind}: the printed base set for l={list(l)}, t={t} "
                                    f"holds {bin(theirs ^ mine).count('1')} vertices "
                                    "different from the recomputed one")
            if sizes["common"]:
                stats["shared_in_sample"] += 1
            if (sizes["eight"] > 0) != (image_count(table, PERIOD) < (1 << PERIOD)):
                problems.append(f"l={list(l)}, t={t}: B_8 and the ring-8 image size disagree")
    if not quick:
        for record in (records["bases8"], records["bases12"]):
            length = record["length"]
            for row in record["reps"]:
                family = family_of(layer, problems, row["l"])
                if family is None:
                    continue
                if len(row["sizes"]) != len(family["quadratic"]):
                    problems.append(f"n={length}: l={row['l']} reports "
                                    f"{len(row['sizes'])} lifts")
                if set(row["sizes"]) != set(row["masks"]):
                    problems.append(f"n={length}: l={row['l']} reports sizes and masks for "
                                    "different lifts")
                for t, size in row["sizes"].items():
                    if int(size) == 0:
                        problems.append(f"n={length}: l={row['l']}, t={t} reports no base "
                                        "vertex, yet every lift is covered by a case")
                    elif bin(int(row["masks"][t])).count("1") != int(size):
                        problems.append(f"n={length}: l={row['l']}, t={t} reports {size} "
                                        "vertices and prints a different set")
    return problems, stats


def check_affine_boundary(records, layer, quick):
    """The two affine lifts per family are outside the claim, and stay that way at n = 8."""
    problems, stats = [], {"affine": 0, "injective_at_8": 0, "injective_at_12": 0}
    for l, family in sorted(layer.items()):
        for t in family["affine"]:
            stats["affine"] += 1
            table = truth_table(family["members"][t])
            eight = image_count(table, PERIOD) == (1 << PERIOD)
            stats["injective_at_8"] += eight
            twelve = image_count(table, EXTENSION) == (1 << EXTENSION)
            stats["injective_at_12"] += twelve
    reported = records["verify"]["affine_lifts"]
    if reported["total"] != stats["affine"]:
        problems.append(f"the verify record counts {reported['total']} affine lifts")
    if not quick and reported["injective_at_8"] != stats["injective_at_8"]:
        problems.append(f"{stats['injective_at_8']} affine lifts are injective at 8, the "
                        f"record says {reported['injective_at_8']}")
    if not quick and reported["injective_at_12"] != stats["injective_at_12"]:
        problems.append(f"{stats['injective_at_12']} affine lifts are injective at 12, the "
                        f"record says {reported['injective_at_12']}")
    return problems, stats


def check_semigroup(records):
    problems, stats = [], {"reachable_to": 0}
    reach = {8 * a + 12 * b for a in range(80) for b in range(60)}
    gaps = sorted({n for n in range(8, 641, 4)} - reach)
    if gaps:
        problems.append(f"8a + 12b misses {gaps[:5]}")
    if any(n % 4 for n in reach):
        problems.append("8a + 12b reaches a length that is not a multiple of four")
    if any(0 < n < 8 for n in reach):
        problems.append("8a + 12b reaches a length below eight")
    if records["verify"]["semigroup_gaps"]:
        problems.append("the generator reports semigroup gaps")
    stats["reachable_to"] = max(reach)
    return problems, stats


def check_counts(records, trailer, layer):
    problems = []
    quadratic = sum(len(row["quadratic"]) for row in layer.values())
    if len(layer) != 8:
        problems.append(f"the layer record lists {len(layer)} families, not 8")
    listed = {tuple(row["l"]) for row in records["regions"]["reps"]}
    if listed != set(layer):
        problems.append("the cases and the layer record are not over the same families: "
                        f"{sorted(listed ^ set(layer))}")
    end = trailer["_end"]
    if end["lifts_total"] != quadratic:
        problems.append(f"the layer has {quadratic} quadratic lifts, the trailer says "
                        f"{end['lifts_total']}")
    joinable = sum(1 for row in records["intersection"]["reps"]
                   for sizes in row["per_lift"].values() if sizes["common"])
    for row in records["intersection"]["reps"]:
        here = sum(1 for sizes in row["per_lift"].values() if sizes["common"])
        if row["joinable"] != here or row["of"] != len(row["per_lift"]):
            problems.append(f"l={row['l']}: the census row says {row['joinable']} of "
                            f"{row['of']}, its own per-lift data says {here} of "
                            f"{len(row['per_lift'])}")
    if end["joinable_at_a_shared_vertex"] != joinable:
        problems.append(f"{joinable} lifts share a base vertex, the trailer says "
                        f"{end['joinable_at_a_shared_vertex']}")
    covered = 0
    for row in records["regions"]["reps"]:
        joined = set()
        for case in row["cases"]:
            joined |= set(case["region"])
        covered += len(joined)
    if end["lifts_covered_by_cases"] != covered:
        problems.append(f"the cases cover {covered} lifts, the trailer says "
                        f"{end['lifts_covered_by_cases']}")
    if end["cases_total"] != sum(len(row["cases"]) for row in records["regions"]["reps"]):
        problems.append("the trailer miscounts the cases")
    if end["extension_pairs_examined"] != sum(row["pairs"]
                                              for row in records["extension4"]["reps"]):
        problems.append("the trailer miscounts the examined pairs")
    if end["extension_pairs_without_any"] != sum(row["pairs_without_any_extension"]
                                                 for row in records["extension4"]["reps"]):
        problems.append("the trailer miscounts the unextendable pairs")
    if records["pairwalk"]["quadratic_lifts"] != quadratic:
        problems.append("the pairwalk record is not over the whole layer")
    if records["pairwalk"]["pairs_checked"] <= 0 or records["pairwalk"]["obligations_failed"]:
        problems.append("the pairwalk record is empty or failing")
    if records["regions"]["lifts_total"] != quadratic:
        problems.append("the regions record is not over the whole layer")
    return problems


# ---------------------------------------------------------------------------
def run(path, quick):
    header, body, trailer, problems = load(path)
    if trailer is None:
        return problems, {"problems": problems}
    records = {record["kind"]: record["payload"] for record in body}
    layer = layer_of(records)
    obligations = {"artifact": list(problems)}
    for name, check in (("population", lambda: check_expected_population(records, layer)),
                        ("layer", lambda: check_layer(layer)),
                        ("cases", lambda: check_cases(records, layer)),
                        ("coverage", lambda: check_coverage(records, layer)),
                        ("conditions", lambda: check_conditions(records)),
                        ("gluing", lambda: check_gluing(records, layer)),
                        ("unextendable", lambda: check_unextendable(records, layer)),
                        ("sweep", lambda: check_sweep(records, layer, quick)),
                        ("bases", lambda: check_bases(records, layer, quick)),
                        ("affine_boundary", lambda: check_affine_boundary(records, layer,
                                                                          quick)),
                        ("semigroup", lambda: check_semigroup(records))):
        found, stats = check()
        obligations[name] = found
        for key, value in stats.items():
            obligations[f"{name}_{key}"] = value
    obligations["counts"] = check_counts(records, trailer, layer)
    failures = {name: items for name, items in obligations.items()
                if isinstance(items, list) and items}
    all_problems = [f"{name}: {item}" for name, items in failures.items()
                    for item in items]
    summary = {
        "in": str(path),
        "generator_version": header["_meta"]["generator_version"],
        "records": len(body),
        "digest": trailer["_end"]["sha256_over_header_and_records"],
        "obligations": {name: (len(items) if isinstance(items, list) else items)
                        for name, items in obligations.items()},
        "failed_obligations": sorted(failures),
        "problems": all_problems[:20],
        "quick": quick,
        "skipped_under_quick": (["repetition_sweep",
                                 "bases_over_ten_lifts_per_family",
                                 "affine_boundary_against_the_verify_record"]
                                if quick else []),
        "authoritative": not all_problems and not quick,
    }
    return all_problems, summary


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    parser.add_argument("--in", dest="inbox", required=True)
    parser.add_argument("--quick", action="store_true",
                        help="recompute the base-vertex census for one lift per family")
    parser.add_argument("--quiet", action="store_true")
    args = parser.parse_args(argv)
    problems, summary = run(Path(args.inbox), args.quick)
    if not args.quiet:
        print(json.dumps(summary, indent=2, sort_keys=True))
    return 1 if problems else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verifier/check_q12jc_joinability.py <==
r"""Standalone checker for `results/q12jc_common_base.jsonl`.

Standard library only, and it imports nothing from this project: it rebuilds the local truth table,
the ANF mask, the ring-of-8 and ring-of-12 images, the pair graph and its edges, the population of
65,536 rules of degree at most two and the 24 representatives, from the raw `base` and `t` stored
in each record. It performs **no search**: a record is a claim about two specific walks, and the
checker's job is to verify those walks, not to find better ones.

What it discharges:

  1. the population: 2,048 period-4 classes, 64 bijective, 48 with no affine member, hence
     exactly 24 representatives and 768 (representative, kernel parameter) pairs;
  2. coverage, both ways: every expected pair appears exactly once, and nothing else appears;
  3. every walk: same start vertex, closed, every edge legal for the rebuilt rule, vertices and
     words recomputed from the labels, at least one differentiating edge, the two configurations
     distinct, and equal images on its ring;
  4. the stored defect matches the owner family the partition rule assigns to that lift;
  5. no affine contamination: all 768 rules are genuinely quadratic;
  6. output complement doubles the layer to 1,536, as a pointwise identity;
  7. the semigroup step as a lemma with a checkable choice function, not as a horizon.

    python3 verifier/check_q12jc_joinability.py --archive results/q12jc_common_base.jsonl
    python3 verifier/check_q12jc_joinability.py --archive ... --quick
"""
from __future__ import annotations

import argparse
import functools
import hashlib
import itertools
import json
import sys

PERIOD = 8
EXTENSION = 12
PARAM_SPACE = 32
MONOMIALS = [(), (0,), (1,), (2,), (3,), (4,),
             (0, 1), (0, 2), (0, 3), (0, 4),
             (1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)]
DEFECTS = {"A": 0b00110011, "B": 0b01010101, "C": 0b11111111}
HAMILTONS = (frozenset(((0, 1), (1, 2), (2, 3), (0, 3))),
             frozenset(((0, 1), (1, 3), (2, 3), (0, 2))),
             frozenset(((0, 2), (1, 2), (1, 3), (0, 3))))


# ---------------------------------------------------------------------------
# primitives, rebuilt
# ---------------------------------------------------------------------------
def table_bits(mask):
    bits = 0
    for point in range(32):
        value = 0
        for index in range(16):
            if (mask >> index) & 1 and all((point >> var) & 1 for var in MONOMIALS[index]):
                value ^= 1
        bits |= value << point
    return bits


@functools.lru_cache(maxsize=None)
def truth_table(mask):
    bits = table_bits(mask)
    return tuple((bits >> point) & 1 for point in range(32))


def degree_of(mask):
    for index in range(15, 5, -1):
        if (mask >> index) & 1:
            return 2
    for index in range(5, 0, -1):
        if (mask >> index) & 1:
            return 1
    return 0


def linear_of(mask):
    return tuple((mask >> (j + 1)) & 1 for j in range(5))


def quadratic_edges(mask):
    return frozenset(MONOMIALS[6:][index] for index in range(10) if (mask >> (6 + index)) & 1)


def lift(mask, t):
    generators = [(1 << 1) | (1 << 5), (1 << 1) | (1 << 9), (1 << 6) | (1 << 12),
                  (1 << 7) | (1 << 14), (1 << 8) | (1 << 15)]
    out = mask
    for index in range(5):
        if (t >> index) & 1:
            out ^= generators[index]
    return out


def window(word, cell, period):
    return sum(((word >> ((cell + j - 2) % period)) & 1) << j for j in range(5))


@functools.lru_cache(maxsize=None)
def ring_image(mask, period):
    table = truth_table(mask)
    out = []
    for word in range(1 << period):
        value = 0
        for cell in range(period):
            value |= table[window(word, cell, period)] << cell
        out.append(value)
    return tuple(out)


RING4_WINDOWS = [[window(word, cell, 4) for cell in range(4)] for word in range(16)]


@functools.lru_cache(maxsize=None)
def ring4_map(mask):
    table = truth_table(mask)
    packed = 0
    for word in range(16):
        value = 0
        for cell in range(4):
            value |= table[RING4_WINDOWS[word][cell]] << cell
        packed |= value << (4 * word)
    return packed


def block_at(word, start, period):
    return sum(((word >> ((start + j) % period)) & 1) << j for j in range(4))


def target_of(u, v, a, b):
    return ((u >> 1) | (a << 3)) | (((v >> 1) | (b << 3)) << 4)


def edge_exists(mask, source, a, b):
    table = truth_table(mask)
    u, v = source & 15, source >> 4
    return table[u | (a << 4)] == table[v | (b << 4)]


def four_bits(value):
    return tuple((value >> k) & 1 for k in range(4))


def parity(bits):
    return sum(bits) % 2


def p_of(l):
    return l[1] ^ l[3]


def owner_of(q_index, l, four):
    bits = four_bits(four)
    if q_index == 0:
        if p_of(l) == 1:
            return "A-q0-p1" if bits[1] == bits[3] else "B-q0-p1"
        return "A-q0-p0" if bits[0] == bits[2] else "B-q0-p0"
    if parity(bits) == 0:
        return "B-q1" if q_index == 1 else "B-q2"
    return "C"


def lemma_holds(name, l, four):
    bits = four_bits(four)
    p = p_of(l)
    return {"A-q0-p1": lambda: p == 1 and bits[1] == bits[3],
            "A-q0-p0": lambda: p == 0 and bits[0] == bits[2],
            "B-q0-p1": lambda: p == 1 and bits[1] != bits[3],
            "B-q0-p0": lambda: p == 0 and bits[0] != bits[2],
            "B-q1": lambda: parity(bits) == 0,
            "B-q2": lambda: parity(bits) == 0,
            "C": lambda: parity(bits) == 1}[name]()


def population():
    by_map = {}
    for rule in range(1 << 16):
        by_map.setdefault(ring4_map(rule), []).append(rule)
    return by_map


def rebuild_representatives(problems):
    classes = {signature: members for signature, members in population().items()
               if len(members) == 32 and is_bijective(members[0])}
    if len(classes) != 64:
        problems.append(f"{len(classes)} permutation classes rebuilt, expected 64")
    affine_classes = sum(1 for members in classes.values()
                         if any(degree_of(rule) == 1 for rule in members))
    if affine_classes != 16:
        problems.append(f"{affine_classes} classes have an affine member, expected 16")
    reps, half_without_a_base = [], 0
    for members in classes.values():
        if any(degree_of(rule) == 1 for rule in members):
            continue
        choices = [rule for rule in members
                   if not rule & 1 and not linear_of(rule)[4]
                   and all(4 not in edge for edge in quadratic_edges(rule))]
        if len(choices) > 1:
            problems.append(f"a class of this layer has {len(choices)} canonical bases, "
                            "expected 0 or 1")
            continue
        if not choices:
            half_without_a_base += 1
            continue
        base = choices[0]
        edges = quadratic_edges(base)
        if edges not in HAMILTONS:
            problems.append("a canonical base is not built on a Hamilton cycle")
            continue
        reps.append({"base": base, "l": linear_of(base)[:4],
                     "q_index": HAMILTONS.index(edges)})
    reps.sort(key=lambda row: (row["q_index"], tuple(row["l"])))
    if len(reps) != 24:
        problems.append(f"{len(reps)} representatives rebuilt, expected 24")
    if half_without_a_base != 24:
        problems.append(f"{half_without_a_base} classes have no constant-free member, expected the "
                        "other 24 (the output-complement half of the layer)")
    return reps


def is_bijective(mask):
    table = truth_table(mask)
    seen = set()
    for word in range(16):
        value = 0
        for cell in range(4):
            value |= table[RING4_WINDOWS[word][cell]] << cell
        seen.add(value)
    return len(seen) == 16


def semigroup_choice(k):
    """The lemma's own choice function: every k >= 2 is 2a + 3b."""
    return (k // 2, 0) if k % 2 == 0 else ((k - 3) // 2, 1)


# ---------------------------------------------------------------------------
# obligations
# ---------------------------------------------------------------------------
def check_walk(record, key, length, problems, stats):
    mask = lift(record["base"], record["t"])
    walk = record[key]
    labels = [tuple(label) for label in walk["labels"]]
    if len(labels) != length:
        problems.append(f"{record['position']}/{record['t']}: {key} has {len(labels)} edges, "
                        f"expected {length}")
        return
    vertices = [record["start"]]
    for a, b in labels:
        vertices.append(target_of(vertices[-1] & 15, vertices[-1] >> 4, a, b))
    if vertices != walk["vertices"]:
        problems.append(f"{record['position']}/{record['t']}: {key}'s stored vertices do not "
                        "follow from its labels")
    if vertices[0] != vertices[-1]:
        problems.append(f"{record['position']}/{record['t']}: {key} does not close at its start")
        return
    for j in range(4):
        a, b = labels[length - 4 + j]
        if a != (record["start"] >> j) & 1 or b != ((record["start"] >> 4) >> j) & 1:
            problems.append(f"{record['position']}/{record['t']}: {key}'s last four labels do not "
                            "feed the start block back in")
            return
    for index, (a, b) in enumerate(labels):
        if not edge_exists(mask, vertices[index], a, b):
            problems.append(f"{record['position']}/{record['t']}: {key} edge {index} is not a "
                            "legal pair-graph edge for this rule")
            return
    marks = [index for index, (a, b) in enumerate(labels) if a != b]
    if marks != walk["differentiating"]:
        problems.append(f"{record['position']}/{record['t']}: {key}'s differentiating positions "
                        "are wrong")
    if not marks:
        problems.append(f"{record['position']}/{record['t']}: {key} has no differentiating edge")
    x = (record["start"] & 15)
    y = (record["start"] >> 4)
    for index, (a, b) in enumerate(labels[:length - 4]):
        x |= a << (4 + index)
        y |= b << (4 + index)
    if max(x, y) >= 1 << length:
        problems.append(f"{record['position']}/{record['t']}: {key} spells a word outside the ring")
        return
    if [x, y] != walk["words"]:
        problems.append(f"{record['position']}/{record['t']}: {key}'s stored words do not follow "
                        "from its labels")
        return
    if x == y:
        problems.append(f"{record['position']}/{record['t']}: {key} spells a degenerate pair")
        return
    images = ring_image(mask, length)
    if images[x] != images[y]:
        problems.append(f"{record['position']}/{record['t']}: {key}'s pair does not collide on the "
                        f"ring of {length}")
        return
    stats[f"{key}_verified"] = stats.get(f"{key}_verified", 0) + 1


def check_archive(path, quick):
    problems, stats = [], {"records": 0}
    lines = [line for line in path.read_text().splitlines() if line.strip()]
    if not lines or "_meta" not in lines[0]:
        problems.append("the archive does not open with a _meta line")
        return problems, stats
    meta = json.loads(lines[0])["_meta"]
    records = [json.loads(line) for line in lines[1:]]
    reps = rebuild_representatives(problems)
    expected = {(position, t) for position in range(len(reps)) for t in range(PARAM_SPACE)}
    seen = set()
    for record in records:
        key = (record["position"], record["t"])
        if key in seen:
            problems.append(f"position {record['position']}, t={record['t']}: a duplicate record")
        seen.add(key)
        stats["records"] += 1
        if record["base"] != reps[record["position"]]["base"]:
            problems.append(f"position {record['position']}: the stored base is not the rebuilt "
                            "canonical base")
            continue
        if record["t"] >= PARAM_SPACE or record["t"] < 0:
            problems.append(f"record {record['t']}: the kernel parameter is out of range")
            continue
        mask = lift(record["base"], record["t"])
        if degree_of(mask) != 2:
            problems.append(f"position {record['position']}, t={record['t']}: the lift is not "
                            "genuinely quadratic")
        if record["q_index"] != reps[record["position"]]["q_index"]:
            problems.append(f"position {record['position']}: the stored q_index disagrees")
        if tuple(record["l"]) != tuple(reps[record["position"]]["l"]):
            problems.append(f"position {record['position']}: the stored linear form disagrees")
        owner = owner_of(record["q_index"], tuple(record["l"]), record["t"] >> 1)
        if record["owner"] != owner:
            problems.append(f"position {record['position']}, t={record['t']}: the stored owner is "
                            f"{record['owner']}, the partition rule says {owner}")
        if not lemma_holds(owner, tuple(record["l"]), record["t"] >> 1):
            problems.append(f"position {record['position']}, t={record['t']}: the owner's "
                            "hypothesis does not hold")
        if record["defect"] != DEFECTS[owner[0]]:
            problems.append(f"position {record['position']}, t={record['t']}: the stored defect is "
                            "not the owner family's")
        check_walk(record, "walk8", PERIOD, problems, stats)
        check_walk(record, "walk12", EXTENSION, problems, stats)
    missing = expected - seen
    extra = seen - expected
    if missing:
        problems.append(f"{len(missing)} lifts have no record, for instance {sorted(missing)[:4]}")
    if extra:
        problems.append(f"{len(extra)} records name pairs outside the expected population")
    if not quick:
        doubled = 0
        for record in records:
            mask = lift(record["base"], record["t"])
            plain = ring_image(mask, PERIOD)
            flipped = ring_image(mask ^ 1, PERIOD)
            if tuple(value ^ 255 for value in plain) != flipped:
                problems.append(f"position {record['position']}, t={record['t']}: the complement "
                                "identity fails")
            else:
                doubled += 1
        stats["complement_checks"] = doubled
        stats["layer_lifts"] = 2 * stats["records"]
    failures = 0
    for k in range(2, 481):
        a, b = semigroup_choice(k)
        if 2 * a + 3 * b != k:
            failures += 1
    stats["semigroup_checked_k"] = 480
    stats["semigroup_failures"] = failures
    if failures:
        problems.append("the semigroup choice function fails")
    if meta.get("records_expected") and stats["records"] != meta["records_expected"]:
        problems.append(f"{stats['records']} records, expected {meta['records_expected']}")
    return problems, stats


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    parser.add_argument("--archive", required=True)
    parser.add_argument("--quick", action="store_true",
                        help="skip the pointwise complement sweep (the population rebuild always "
                             "runs)")
    args = parser.parse_args(argv)

    from pathlib import Path
    path = Path(args.archive)
    problems, stats = check_archive(path, args.quick)
    digest = hashlib.sha256(path.read_bytes()).hexdigest()
    report = {
        "archive": str(path),
        "archive_sha256": digest,
        "authoritative": not problems and not args.quick,
        "quick": args.quick,
        "obligations": stats,
        "failed_obligations": sorted({problem[:160] for problem in problems}),
        "problems": sorted({problem[:200] for problem in problems})[:20],
        "problem_count": len(set(problems)),
        "semantics": "a record claims one pair-state that starts a closed differentiating 8-walk "
                     "and a closed differentiating 12-walk; both are verified edge by edge against "
                     "the rebuilt rule",
        "all_lengths": "8a + 12b = 4(2a + 3b) and every k >= 2 is 2a + 3b, so a verified common "
                       "base per lift gives every 4 | n, n >= 8: a lemma, not a horizon",
    }
    print(json.dumps(report, indent=2, sort_keys=True))
    return 1 if problems else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/verifier/release_mutation_regression.py <==
"""Release regression tests for standalone verifier soundness.

These mutations are NOT theorem certificates.  They exercise rejection paths only.
Run from the repository root:

    python verifier/release_mutation_regression.py
"""
from __future__ import annotations

import copy
import hashlib
import importlib.util
import json
from pathlib import Path
import tempfile

ROOT = Path(__file__).resolve().parents[1]


def load_module(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


q12i = load_module("patched_q12i_checker", ROOT / "verifier/check_q12i_joinability.py")
q12jc = load_module("frozen_q12jc_checker", ROOT / "verifier/check_q12jc_joinability.py")
Q12I_ORIGINAL = [json.loads(x) for x in (ROOT / "results/q12i_joinability.json").read_text().splitlines()]
Q12JC_ORIGINAL = [json.loads(x) for x in (ROOT / "results/q12jc_common_base.jsonl").read_text().splitlines()]
SOURCE = [0, 0, 0, 1]
DEST = [0, 1, 0, 0]


def q12i_records(objs):
    return {o["kind"]: o["payload"] for o in objs if "kind" in o}


def rewrite_digest(objs):
    lines = [json.dumps(x, sort_keys=True) for x in objs[:-1]]
    objs[-1]["_end"]["sha256_over_header_and_records"] = hashlib.sha256("\n".join(lines).encode()).hexdigest()


def duplicate_full_family(objs):
    rec = q12i_records(objs)
    for payload in rec.values():
        if "reps" in payload:
            rows = payload["reps"]
            src = next(r for r in rows if r["l"] == SOURCE)
            for i, row in enumerate(rows):
                if row["l"] == DEST:
                    rows[i] = copy.deepcopy(src)
                    rows[i]["l"] = DEST
    for key in ["cases", "sweep"]:
        rows = rec["construct"][key]
        copies = [copy.deepcopy(r) for r in rows if r["l"] == SOURCE]
        for row in copies:
            row["l"] = DEST
        rec["construct"][key] = [r for r in rows if r["l"] != DEST] + copies
    c = rec["construct"]
    c["cases_constructed"] = len(c["cases"])
    c["lift_constructs"] = sum(len(r["region"]) for r in c["cases"])
    c["glued_pairs_built"] = c["lift_constructs"] * len(c["gluings"])
    c["sweep_pairs"] = sum(r["pairs"] for r in c["sweep"])
    end = objs[-1]["_end"]
    end["cases_total"] = sum(len(r["cases"]) for r in rec["regions"]["reps"])
    end["glued_pairs_evaluated"] = c["glued_pairs_built"]


def mutate_q12i(name):
    r = copy.deepcopy(Q12I_ORIGINAL)
    rec = q12i_records(r)
    if name == "duplicate_full_family":
        duplicate_full_family(r)
    elif name == "delete_one_family":
        for payload in rec.values():
            if "reps" in payload:
                payload["reps"] = [row for row in payload["reps"] if row.get("l") != DEST]
        for key in ["cases", "sweep"]:
            rec["construct"][key] = [row for row in rec["construct"][key] if row.get("l") != DEST]
    elif name == "duplicate_member_omit_another":
        row = next(x for x in rec["layer"]["reps"] if x["l"] == DEST)
        row["members"][3] = row["members"][2]
    elif name == "wrong_canonical_base":
        row = next(x for x in rec["layer"]["reps"] if x["l"] == DEST)
        wrong_base = row["members"][0] ^ 1
        row["members"] = [wrong_base ^ sum((row["kernel_generators"][j] if (t >> j) & 1 else 0) for j in range(5))
                          for t in range(32)]
    elif name == "wrong_l_base_pairing":
        a = next(x for x in rec["layer"]["reps"] if x["l"] == SOURCE)
        b = next(x for x in rec["layer"]["reps"] if x["l"] == DEST)
        a["l"], b["l"] = b["l"], a["l"]
    elif name == "member_outside_expected_fibre":
        row = next(x for x in rec["layer"]["reps"] if x["l"] == DEST)
        row["members"][2] ^= 1
    elif name == "affine_member_in_quadratic_set":
        row = next(x for x in rec["layer"]["reps"] if x["l"] == DEST)
        row["quadratic"][0] = 0
    elif name == "single_cross_family_duplicate":
        src = next(x for x in rec["layer"]["reps"] if x["l"] == SOURCE)
        dst = next(x for x in rec["layer"]["reps"] if x["l"] == DEST)
        dst["members"][2] = src["members"][2]
    else:
        raise ValueError(name)
    rewrite_digest(r)
    return r


def mutate_q12jc(name):
    r = copy.deepcopy(Q12JC_ORIGINAL)
    if name == "different_walk12_base":
        w = r[1]["walk12"]
        k = next(k for k in range(1, 12) if w["vertices"][k] != r[1]["start"])
        w["labels"] = w["labels"][k:] + w["labels"][:k]
        old = w["vertices"][:-1]
        w["vertices"] = old[k:] + old[:k] + [old[k]]
        s = w["vertices"][0]
        w["words"] = [s & 15, s >> 4]
        for i, (a, b) in enumerate(w["labels"][:8]):
            w["words"][0] |= a << (4 + i)
            w["words"][1] |= b << (4 + i)
        w["differentiating"] = [i for i, (a, b) in enumerate(w["labels"]) if a != b]
    elif name == "diagonal_legal_closed_walks":
        for key, n in [("walk8", 8), ("walk12", 12)]:
            r[1][key] = {"labels": [[0, 0]] * n, "vertices": [0] * (n + 1),
                         "words": [0, 0], "differentiating": []}
        r[1]["start"] = 0
    else:
        raise ValueError(name)
    return r


def save_q12i(path, rows):
    path.write_text("\n".join(json.dumps(x, sort_keys=True) for x in rows) + "\n")


def save_q12jc(path, rows):
    path.write_text("\n".join(json.dumps(x, sort_keys=True) for x in rows) + "\n")


def main():
    cases = []
    q12i_names = [
        "duplicate_full_family",
        "delete_one_family",
        "duplicate_member_omit_another",
        "wrong_canonical_base",
        "wrong_l_base_pairing",
        "member_outside_expected_fibre",
        "affine_member_in_quadratic_set",
        "single_cross_family_duplicate",
    ]
    q12jc_names = ["different_walk12_base", "diagonal_legal_closed_walks"]
    with tempfile.TemporaryDirectory(prefix="ca_r2_release_mutations_") as td:
        td = Path(td)
        for name in q12i_names:
            p = td / f"q12i_{name}.jsonl"
            rows = mutate_q12i(name)
            save_q12i(p, rows)
            records = q12i_records(rows)
            layer = q12i.layer_of(records)
            problems, stats = q12i.check_expected_population(records, layer)
            cases.append({"name": name, "checker": "q12i-population-contract",
                          "rejected": bool(problems), "problems": problems[:4], "stats": stats})
        for name in q12jc_names:
            p = td / f"q12jc_{name}.jsonl"
            rows = mutate_q12jc(name)
            save_q12jc(p, rows)
            problems, stats = [], {}
            record = rows[1]
            q12jc.check_walk(record, "walk8", 8, problems, stats)
            q12jc.check_walk(record, "walk12", 12, problems, stats)
            if record["walk8"]["vertices"][0] != record["walk12"]["vertices"][0]:
                problems.append("the two walks do not use a common base")
            cases.append({"name": name, "checker": "q12jc-walk-contract",
                          "rejected": bool(problems), "problems": problems[:4], "stats": stats})
    failed = [x for x in cases if not x["rejected"]]
    result = {"tests": len(cases), "rejected": len(cases) - len(failed),
              "unexpected_acceptances": [x["name"] for x in failed], "cases": cases}
    print(json.dumps(result, indent=2, sort_keys=True))
    return 1 if failed else 0


if __name__ == "__main__":
    raise SystemExit(main())

